Exact T=0 Partition Functions for Potts Antiferromagnets on Sections of the Simple Cubic Lattice

We present exact solutions for the zero-temperature partition function of the $q$-state Potts antiferromagnet (equivalently, the chromatic polynomial $P$) on tube sections of the simple cubic lattice of fixed transverse size $L_x \times L_y$ and arbitrarily great length $L_z$, for sizes $L_x \times L_y = 2 \times 3$ and $2 \times 4$ and boundary conditions (a) $(FBC_x,FBC_y,FBC_z)$ and (b) $(PBC_x,FBC_y,FBC_z)$, where $FBC$ ($PBC$) denote free (periodic) boundary conditions. In the limit of infinite-length, $L_z \to \infty$, we calculate the resultant ground state degeneracy per site $W$ (= exponent of the ground-state entropy). Generalizing $q$ from ${\mathbb Z}_+$ to ${\mathbb C}$, we determine the analytic structure of $W$ and the related singular locus ${\cal B}$ which is the continuous accumulation set of zeros of the chromatic polynomial. For the $L_z \to \infty$ limit of a given family of lattice sections, $W$ is analytic for real $q$ down to a value $q_c$. We determine the values of $q_c$ for the lattice sections considered and address the question of the value of $q_c$ for a $d$-dimensional Cartesian lattice. Analogous results are presented for a tube of arbitrarily great length whose transverse cross section is formed from the complete bipartite graph $K_{m,m}$.

==> transfer_Knn_tube.m <==
(* transfer_Knn_tube.m 

   Created: Sep/12/2000
   
   We give the transfer matrix and the left and right vectors 
   for slabs of section K_nn

   For each section we give the basis v_P. The real basis w_P is obtained by
   applying the operator H: w_P = H v_P.

*)

(* Partition function                                  *)
(* n is the index of Knn; m is the length of the tube *)

ZKB[n_][m_] := Factor[Expand[ VKB[n] . MatrixPower[TKB[n], m - 1] . UKB[n] ]]; 

(* -----------------------------------------------
   Tube K22 x mF 
  
   Notation:

   1 -- 3  Subset A= {1,2} 
    \ /    Subset B= {3,4}
     X 
    / \
   2 -- 4

   basis
   1  {{1},{2},{3},{4}}
   2  {{1,2},{3},{4}}   + {{1},{2},{3,4}}
   ----------------------------------------------- *)

TKB[2] = {{41 - 51*q + 28*q^2 - 8*q^3 + q^4, 2*(-12 + 14*q - 6*q^2 + q^3)}, 
   {-5 + 2*q, 5 - 4*q + q^2}}; 
 
VKB[2] = {(-1 + q)*q*(3 - 3*q + q^2), 2*(-1 + q)^2*q}; 
 
UKB[2] = {1, 0}; 
 
(* -----------------------------------------------
   Tube K33 x mF 

   Notation:

   Subset A= {1,2,3}
   Subset B= {4,5,6}  

   basis
   1  {{1},{2},{3},{4},{5},{6}}   
   2  {{1,2},{3},{4},{5},{6}} + {{1,3},{2},{4},{5},{6}} +
      {{1},{2,3},{4},{5},{6}} + {{1},{2},{3},{4,5},{6}} +
      {{1},{2},{3},{4,6},{5}} + {{1},{2},{3},{4},{5,6}} 
   3  {{1,2,3},{4},{5},{6}}   + {{1},{2},{3},{4,5,6}}
   4  {{1,2},{3},{4,5},{6}}   + {{1,2},{3},{4,6},{5}}   +
      {{1,2},{3},{4},{5,6}}   + {{1,3},{2},{4,5},{6}}   +
      {{1,3},{2},{4,6},{5}}   + {{1,3},{2},{4},{5,6}}   +
      {{1},{2,3},{4,5},{6}}   + {{1},{2,3},{4,6},{5}}   +
      {{1},{2,3},{4},{5,6}}
   5  {{1,2,3},{4,5},{6}}     + {{1,2,3},{4,6},{5}}     +
      {{1,2,3},{4},{5,6}}     + {{1,2},{3},{4,5,6}}     +
      {{1,3},{2},{4,5,6}}     + {{1},{2,3},{4,5,6}}
   ----------------------------------------------- *)

TKB[3] = {{1234 - 1747*q + 1137*q^2 - 437*q^3 + 105*q^4 - 15*q^5 + q^6, 
    6*(-252 + 337*q - 198*q^2 + 65*q^3 - 12*q^4 + q^5), 
    2*(36 - 56*q + 33*q^2 - 9*q^3 + q^4), 
    9*(89 - 94*q + 43*q^2 - 10*q^3 + q^4), 6*(-25 + 24*q - 8*q^2 + q^3)}, 
   {-113 + 91*q - 27*q^2 + 3*q^3, 174 - 153*q + 54*q^2 - 10*q^3 + q^4, 
    -10 + 13*q - 6*q^2 + q^3, 3*(-40 + 28*q - 8*q^2 + q^3), 
    29 - 21*q + 4*q^2}, {55 - 27*q + 3*q^2, -3*(29 - 17*q + 3*q^2), 
    9 - 12*q + 6*q^2 - q^3, -18*(-3 + q), -3*(7 - 5*q + q^2)}, 
   {1, 2*(-3 + q), 0, 12 - 5*q + q^2, 2*(-2 + q)}, {0, 1, 0, -3, 2 - q}}; 
 
VKB[3] = {(-1 + q)*q*(31 - 47*q + 28*q^2 - 8*q^3 + q^4), 
   6*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 2*(-1 + q)^3*q, 
   9*(-1 + q)*q*(3 - 3*q + q^2), 6*(-1 + q)^2*q}; 
 
UKB[3] = {1, 0, 0, 0, 0}; 

(* -----------------------------------------------
   Tube K44 x mF 

   Notation:

   Subset A= {1,2,3,4}
   Subset B= {5,6,7,8}  

   basis
   1  {{1,2,3,4},{5,6,7},{8}}         + {{1,2,3,4},{5,6,8},{7}} +
      {{1,2,3,4},{5,7,8},{6}}         + {{1,2,3,4},{5},{6,7,8}} + 
      {{1,2,3},{4},{5,6,7,8}}         + {{1,2,4},{3},{5,6,7,8}} +
      {{1,3,4},{2},{5,6,7,8}}         + {{1},{2,3,4},{5,6,7,8}}
   2  {{1,2,3,4},{5,6},{7},{8}}       + {{1,2,3,4},{5,7},{6},{8}} +
      {{1,2,3,4},{5},{6,7},{8}}       + {{1,2,3,4},{5,8},{6},{7}} +
      {{1,2,3,4},{5},{6,8},{7}}       + {{1,2,3,4},{5},{6},{7,8}} +
      {{1,2},{3},{4},{5,6,7,8}}       + {{1,3},{2},{4},{5,6,7,8}} +
      {{1},{2,3},{4},{5,6,7,8}}       + {{1,4},{2},{3},{5,6,7,8}} +
      {{1},{2,4},{3},{5,6,7,8}}       + {{1},{2},{3,4},{5,6,7,8}}
   3  {{1,2,3,4},{5},{6},{7},{8}}     + {{1},{2},{3},{4},{5,6,7,8}}
   4  {{1,2,3},{4},{5,6,7},{8}}       + {{1,2,3},{4},{5,6,8},{7}} +
      {{1,2,3},{4},{5,7,8},{6}}       + {{1,2,3},{4},{5},{6,7,8}} +
      {{1,2,4},{3},{5,6,7},{8}}       + {{1,2,4},{3},{5,6,8},{7}} +
      {{1,2,4},{3},{5,7,8},{6}}       + {{1,2,4},{3},{5},{6,7,8}} +
      {{1,3,4},{2},{5,6,7},{8}}       + {{1,3,4},{2},{5,6,8},{7}} +
      {{1,3,4},{2},{5,7,8},{6}}       + {{1,3,4},{2},{5},{6,7,8}} +
      {{1},{2,3,4},{5,6,7},{8}}       + {{1},{2,3,4},{5,6,8},{7}} +
      {{1},{2,3,4},{5,7,8},{6}}       + {{1},{2,3,4},{5},{6,7,8}}
   5  {{1,2,3},{4},{5,6},{7,8}}       + {{1,2,3},{4},{5,7},{6,8}} +
      {{1,2,3},{4},{5,8},{6,7}}       + {{1,2,4},{3},{5,6},{7,8}} +
      {{1,2,4},{3},{5,7},{6,8}}       + {{1,2,4},{3},{5,8},{6,7}} +
      {{1,2},{3,4},{5,6,7},{8}}       + {{1,2},{3,4},{5,6,8},{7}} +
      {{1,2},{3,4},{5,7,8},{6}}       + {{1,2},{3,4},{5},{6,7,8}} +
      {{1,3,4},{2},{5,6},{7,8}}       + {{1,3,4},{2},{5,7},{6,8}} +
      {{1,3,4},{2},{5,8},{6,7}}       + {{1,3},{2,4},{5,6,7},{8}} +
      {{1,3},{2,4},{5,6,8},{7}}       + {{1,3},{2,4},{5,7,8},{6}} +
      {{1,3},{2,4},{5},{6,7,8}}       + {{1,4},{2,3},{5,6,7},{8}} +
      {{1,4},{2,3},{5,6,8},{7}}       + {{1,4},{2,3},{5,7,8},{6}} +
      {{1,4},{2,3},{5},{6,7,8}}       + {{1},{2,3,4},{5,6},{7,8}} +
      {{1},{2,3,4},{5,7},{6,8}}       + {{1},{2,3,4},{5,8},{6,7}}
   6  {{1,2,3},{4},{5,6},{7},{8}}     + {{1,2,3},{4},{5,7},{6},{8}} +
      {{1,2,3},{4},{5},{6,7},{8}}     + {{1,2,3},{4},{5,8},{6},{7}} +
      {{1,2,3},{4},{5},{6,8},{7}}     + {{1,2,3},{4},{5},{6},{7,8}} +
      {{1,2,4},{3},{5,6},{7},{8}}     + {{1,2,4},{3},{5,7},{6},{8}} +
      {{1,2,4},{3},{5},{6,7},{8}}     + {{1,2,4},{3},{5,8},{6},{7}} +
      {{1,2,4},{3},{5},{6,8},{7}}     + {{1,2,4},{3},{5},{6},{7,8}} +
      {{1,2},{3},{4},{5,6,7},{8}}     + {{1,2},{3},{4},{5,6,8},{7}} +
      {{1,2},{3},{4},{5,7,8},{6}}     + {{1,2},{3},{4},{5},{6,7,8}} +
      {{1,3,4},{2},{5,6},{7},{8}}     + {{1,3,4},{2},{5,7},{6},{8}} +
      {{1,3,4},{2},{5},{6,7},{8}}     + {{1,3,4},{2},{5,8},{6},{7}} +
      {{1,3,4},{2},{5},{6,8},{7}}     + {{1,3,4},{2},{5},{6},{7,8}} +
      {{1,3},{2},{4},{5,6,7},{8}}     + {{1,3},{2},{4},{5,6,8},{7}} +
      {{1,3},{2},{4},{5,7,8},{6}}     + {{1,3},{2},{4},{5},{6,7,8}} +
      {{1},{2,3,4},{5,6},{7},{8}}     + {{1},{2,3,4},{5,7},{6},{8}} + 
      {{1},{2,3,4},{5},{6,7},{8}}     + {{1},{2,3,4},{5,8},{6},{7}} +
      {{1},{2,3,4},{5},{6,8},{7}}     + {{1},{2,3,4},{5},{6},{7,8}} +
      {{1},{2,3},{4},{5,6,7},{8}}     + {{1},{2,3},{4},{5,6,8},{7}} +
      {{1},{2,3},{4},{5,7,8},{6}}     + {{1},{2,3},{4},{5},{6,7,8}} +
      {{1,4},{2},{3},{5,6,7},{8}}     + {{1,4},{2},{3},{5,6,8},{7}} +
      {{1,4},{2},{3},{5,7,8},{6}}     + {{1,4},{2},{3},{5},{6,7,8}} +
      {{1},{2,4},{3},{5,6,7},{8}}     + {{1},{2,4},{3},{5,6,8},{7}} +
      {{1},{2,4},{3},{5,7,8},{6}}     + {{1},{2,4},{3},{5},{6,7,8}} +
      {{1},{2},{3,4},{5,6,7},{8}}     + {{1},{2},{3,4},{5,6,8},{7}} +
      {{1},{2},{3,4},{5,7,8},{6}}     + {{1},{2},{3,4},{5},{6,7,8}}
   7  {{1,2,3},{4},{5},{6},{7},{8}}   + {{1,2,4},{3},{5},{6},{7},{8}} +
      {{1,3,4},{2},{5},{6},{7},{8}}   + {{1},{2,3,4},{5},{6},{7},{8}} +
      {{1},{2},{3},{4},{5,6,7},{8}}   + {{1},{2},{3},{4},{5,6,8},{7}} +
      {{1},{2},{3},{4},{5,7,8},{6}}   + {{1},{2},{3},{4},{5},{6,7,8}}
   8  {{1,2},{3,4},{5,6},{7},{8}}     + {{1,2},{3,4},{5,7},{6},{8}} +
      {{1,2},{3,4},{5},{6,7},{8}}     + {{1,2},{3,4},{5,8},{6},{7}} +
      {{1,2},{3,4},{5},{6,8},{7}}     + {{1,2},{3,4},{5},{6},{7,8}} +
      {{1,2},{3},{4},{5,6},{7,8}}     + {{1,2},{3},{4},{5,7},{6,8}} +
      {{1,2},{3},{4},{5,8},{6,7}}     + {{1,3},{2,4},{5,6},{7},{8}} +
      {{1,3},{2,4},{5,7},{6},{8}}     + {{1,3},{2,4},{5},{6,7},{8}} +
      {{1,3},{2,4},{5,8},{6},{7}}     + {{1,3},{2,4},{5},{6,8},{7}} +
      {{1,3},{2,4},{5},{6},{7,8}}     + {{1,3},{2},{4},{5,6},{7,8}} +
      {{1,3},{2},{4},{5,7},{6,8}}     + {{1,3},{2},{4},{5,8},{6,7}} +
      {{1,4},{2,3},{5,6},{7},{8}}     + {{1,4},{2,3},{5,7},{6},{8}} +
      {{1,4},{2,3},{5},{6,7},{8}}     + {{1,4},{2,3},{5,8},{6},{7}} +
      {{1,4},{2,3},{5},{6,8},{7}}     + {{1,4},{2,3},{5},{6},{7,8}} +
      {{1},{2,3},{4},{5,6},{7,8}}     + {{1},{2,3},{4},{5,7},{6,8}} +
      {{1},{2,3},{4},{5,8},{6,7}}     + {{1,4},{2},{3},{5,6},{7,8}} +
      {{1,4},{2},{3},{5,7},{6,8}}     + {{1,4},{2},{3},{5,8},{6,7}} +
      {{1},{2,4},{3},{5,6},{7,8}}     + {{1},{2,4},{3},{5,7},{6,8}} +
      {{1},{2,4},{3},{5,8},{6,7}}     + {{1},{2},{3,4},{5,6},{7,8}} +
      {{1},{2},{3,4},{5,7},{6,8}}     + {{1},{2},{3,4},{5,8},{6,7}}
   9  {{1,2},{3,4},{5},{6},{7},{8}}   + {{1,3},{2,4},{5},{6},{7},{8}} +
      {{1,4},{2,3},{5},{6},{7},{8}}   + {{1},{2},{3},{4},{5,6},{7,8}} +
      {{1},{2},{3},{4},{5,7},{6,8}}   + {{1},{2},{3},{4},{5,8},{6,7}}
  10  {{1,2},{3},{4},{5,6},{7},{8}}   + {{1,2},{3},{4},{5,7},{6},{8}} +
      {{1,2},{3},{4},{5},{6,7},{8}}   + {{1,2},{3},{4},{5,8},{6},{7}} +
      {{1,2},{3},{4},{5},{6,8},{7}}   + {{1,2},{3},{4},{5},{6},{7,8}} +
      {{1,3},{2},{4},{5,6},{7},{8}}   + {{1,3},{2},{4},{5,7},{6},{8}} +
      {{1,3},{2},{4},{5},{6,7},{8}}   + {{1,3},{2},{4},{5,8},{6},{7}} +
      {{1,3},{2},{4},{5},{6,8},{7}}   + {{1,3},{2},{4},{5},{6},{7,8}} +
      {{1},{2,3},{4},{5,6},{7},{8}}   + {{1},{2,3},{4},{5,7},{6},{8}} +
      {{1},{2,3},{4},{5},{6,7},{8}}   + {{1},{2,3},{4},{5,8},{6},{7}} +
      {{1},{2,3},{4},{5},{6,8},{7}}   + {{1},{2,3},{4},{5},{6},{7,8}} +
      {{1,4},{2},{3},{5,6},{7},{8}}   + {{1,4},{2},{3},{5,7},{6},{8}} +
      {{1,4},{2},{3},{5},{6,7},{8}}   + {{1,4},{2},{3},{5,8},{6},{7}} +
      {{1,4},{2},{3},{5},{6,8},{7}}   + {{1,4},{2},{3},{5},{6},{7,8}} +
      {{1},{2,4},{3},{5,6},{7},{8}}   + {{1},{2,4},{3},{5,7},{6},{8}} +
      {{1},{2,4},{3},{5},{6,7},{8}}   + {{1},{2,4},{3},{5,8},{6},{7}} +
      {{1},{2,4},{3},{5},{6,8},{7}}   + {{1},{2,4},{3},{5},{6},{7,8}} +
      {{1},{2},{3,4},{5,6},{7},{8}}   + {{1},{2},{3,4},{5,7},{6},{8}} +
      {{1},{2},{3,4},{5},{6,7},{8}}   + {{1},{2},{3,4},{5,8},{6},{7}} +
      {{1},{2},{3,4},{5},{6,8},{7}}   + {{1},{2},{3,4},{5},{6},{7,8}}
  11  {{1,2},{3},{4},{5},{6},{7},{8}} + {{1,3},{2},{4},{5},{6},{7},{8}} +
      {{1},{2,3},{4},{5},{6},{7},{8}} + {{1,4},{2},{3},{5},{6},{7},{8}} +
      {{1},{2,4},{3},{5},{6},{7},{8}} + {{1},{2},{3,4},{5},{6},{7},{8}} +
      {{1},{2},{3},{4},{5,6},{7},{8}} + {{1},{2},{3},{4},{5,7},{6},{8}} +
      {{1},{2},{3},{4},{5},{6,7},{8}} + {{1},{2},{3},{4},{5,8},{6},{7}} +  
      {{1},{2},{3},{4},{5},{6,8},{7}} + {{1},{2},{3},{4},{5},{6},{7,8}}
  12  {{1},{2},{3},{4},{5},{6},{7},{8}}
   ----------------------------------------------- *)

TKB[4] = 
     {{2 - q, 0, 0, -4, -3, 6, -1, 0, 0, 0, 0, 0}, 
     {2*(-2 + q), 4 - 4*q + q^2, 0, 8, 10, 8*(-4 + q), 2, 3*(-7 + 2*q), 1, 
      -6*(-9 + 2*q), -17 + 2*q, 0}, {4*(9 - 6*q + q^2), 
      6*(-13 + 16*q - 7*q^2 + q^3), 17 - 32*q + 24*q^2 - 8*q^3 + q^4, 
      16*(-7 + 2*q), 24*(-7 + 2*q), 24*(35 - 19*q + 3*q^2), 
      8*(-42 + 39*q - 15*q^2 + 2*q^3), 18*(35 - 19*q + 3*q^2), 
      6*(-42 + 39*q - 15*q^2 + 2*q^3), -36*(64 - 29*q + 3*q^2), 
      -6*(-465 + 273*q - 57*q^2 + 4*q^3), -1229 + 652*q - 102*q^2 + 4*q^3}, 
     {2*(-2 + q), 0, 0, 14 - 5*q + q^2, 6, 6*(-4 + q), -2*(-3 + q), 0, 0, 9, 
      -6, 1}, {0, 0, 0, 0, 3 - q, -2, 0, 0, 0, 0, 0, 0}, 
     {-3*(-2 + q), -4 + 4*q - q^2, 0, -2*(12 - 5*q + q^2), -22 + 6*q - q^2, 
      84 - 42*q + 8*q^2 - q^3, -15 + 8*q - q^2, -9*(-3 + q), -3 + q, 
      -3*(39 - 15*q + 2*q^2), 67 - 23*q + 2*q^2, -11 + 2*q}, 
     {-46 + 31*q - 5*q^2, -3*(-27 + 33*q - 14*q^2 + 2*q^3), 
      -18 + 33*q - 24*q^2 + 8*q^3 - q^4, -4*(-57 + 35*q - 9*q^2 + q^3), 
      -3*(-88 + 44*q - 9*q^2 + q^3), -6*(244 - 193*q + 63*q^2 - 11*q^3 + 
        q^4), 593 - 669*q + 326*q^2 - 86*q^3 + 13*q^4 - q^5, 
      -9*(83 - 49*q + 8*q^2), -3*(-101 + 93*q - 32*q^2 + 4*q^3), 
      -18*(-202 + 133*q - 32*q^2 + 3*q^3), -3*(1537 - 1231*q + 392*q^2 - 
        60*q^3 + 4*q^4), 2132 - 1687*q + 520*q^2 - 74*q^3 + 4*q^4}, 
     {0, 0, 0, 0, 2*(-3 + q), 4, 0, 11 - 6*q + q^2, 0, 2*(-7 + 2*q), 2, 0}, 
     {0, 2, 0, 0, 4*(15 - 8*q + q^2), 8*(-9 + 2*q), 8, 
      6*(-45 + 35*q - 10*q^2 + q^3), 87 - 108*q + 54*q^2 - 12*q^3 + q^4, 
      12*(44 - 23*q + 3*q^2), 2*(-253 + 166*q - 42*q^2 + 4*q^3), 
      2*(97 - 48*q + 6*q^2)}, {4*(-2 + q), 2*(4 - 4*q + q^2), 0, 
      4*(10 - 5*q + q^2), 4*(14 - 6*q + q^2), 4*(-50 + 32*q - 8*q^2 + q^3), 
      4*(9 - 6*q + q^2), 2*(-64 + 40*q - 9*q^2 + q^3), 2*(9 - 6*q + q^2), 
      459 - 293*q + 82*q^2 - 12*q^3 + q^4, 2*(-152 + 92*q - 21*q^2 + 2*q^3), 
      73 - 32*q + 4*q^2}, {2*(28 - 19*q + 3*q^2), -107 + 127*q - 51*q^2 + 
       7*q^3, 20 - 36*q + 25*q^2 - 8*q^3 + q^4, 8*(-43 + 31*q - 9*q^2 + q^3), 
      2*(-268 + 178*q - 47*q^2 + 5*q^3), 4*(650 - 597*q + 228*q^2 - 45*q^3 + 
        4*q^4), 2*(-479 + 581*q - 296*q^2 + 82*q^3 - 13*q^4 + q^5), 
      3*(653 - 574*q + 202*q^2 - 36*q^3 + 3*q^4), -705 + 831*q - 399*q^2 + 
       100*q^3 - 14*q^4 + q^5, 6*(-1402 + 1292*q - 517*q^2 + 115*q^3 - 
        15*q^4 + q^5), 10168 - 10652*q + 4820*q^2 - 1218*q^3 + 187*q^4 - 
       18*q^5 + q^6, -4728 + 4950*q - 2221*q^2 + 536*q^3 - 70*q^4 + 4*q^5}, 
     {8*(-42 + 36*q - 10*q^2 + q^3), 12*(68 - 94*q + 48*q^2 - 11*q^3 + q^4), 
      2*(-96 + 192*q - 152*q^2 + 60*q^3 - 12*q^4 + q^5), 
      16*(153 - 147*q + 60*q^2 - 12*q^3 + q^4), 
      24*(168 - 155*q + 61*q^2 - 12*q^3 + q^4), 
      48*(-468 + 567*q - 299*q^2 + 87*q^3 - 14*q^4 + q^5), 
      8*(1227 - 1905*q + 1291*q^2 - 498*q^3 + 117*q^4 - 16*q^5 + q^6), 
      36*(-504 + 600*q - 309*q^2 + 88*q^3 - 14*q^4 + q^5), 
      6*(1308 - 2013*q + 1345*q^2 - 510*q^3 + 118*q^4 - 16*q^5 + q^6), 
      36*(2400 - 3086*q + 1813*q^2 - 625*q^3 + 134*q^4 - 17*q^5 + q^6), 
      12*(-10094 + 14873*q - 10081*q^2 + 4102*q^3 - 1088*q^4 + 189*q^5 - 
        20*q^6 + q^7), 64089 - 98955*q + 71646*q^2 - 31852*q^3 + 9534*q^4 - 
       1972*q^5 + 276*q^6 - 24*q^7 + q^8}};
 
VKB[4] = {8*(-1 + q)^2*q, 12*(-1 + q)^3*q, 2*(-1 + q)^4*q, 
     16*(-1 + q)*q*(3 - 3*q + q^2), 24*(-1 + q)*q*(3 - 3*q + q^2), 
     48*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 
     8*(-1 + q)*q*(15 - 29*q + 21*q^2 - 7*q^3 + q^4), 
     36*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 
     6*(-1 + q)*q*(15 - 29*q + 21*q^2 - 7*q^3 + q^4), 
     36*(-1 + q)*q*(31 - 47*q + 28*q^2 - 8*q^3 + q^4), 
     12*(-1 + q)*q*(-115 + 204*q - 147*q^2 + 55*q^3 - 11*q^4 + q^5), 
     (-1 + q)*q*(675 - 1255*q + 981*q^2 - 419*q^3 + 105*q^4 - 15*q^5 + q^6)};
 
UKB[4] = {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}; 

(* End of file *)


==> transfer_sc.m <==
(* transfer_sc.m 

   Created: Aug/29/2000
   
   We give the transfer matrix and the left and right vectors 
   for slabs of section Lx x Ly and  free and cylindrical boundary conditions.

   For each section we give the basis v_P. The real basis w_P is obtained by
   applying the operator H: w_P = H v_P.

*)

(* Partition function for FREE boundary conditions                   *)
(* (Lx,Ly) is the section of the slab; Lz is the length) of the slab *)

ZFFF[Lx_,Ly_][Lz_] := 
    Factor[Expand[VFFF[Lx,Ly]. MatrixPower[ TFFF[Lx,Ly], Lz-1]. UFFF[Lx,Ly] ]];

(* Partition function for CYLINDRICAL boundary conditions            *)
(* (Lx,Ly) is the section of the slab; Lz is the length) of the slab *)

ZPPF[Lx_,Ly_][Lz_] := 
    Factor[Expand[VPPF[Lx,Ly]. MatrixPower[ TPPF[Lx,Ly], Lz-1]. UPPF[Lx,Ly] ]];


(* -----------------------------------------------
   Slab 2F x 2F x mF = Slab 2P x 2P x mF  
  
   Notation:

   3 - 4 
   |   | 
   1 - 2 

   basis
   1  {{1},{2},{3},{4}}
   2  {{1,4},{2},{3}} + {{1},{2,3},{4}} 
   ----------------------------------------------- *)

TFFF[2,2]= {{41 - 51*q + 28*q^2 - 8*q^3 + q^4, 2*(-12 + 14*q - 6*q^2 + q^3)}, 
   {-5 + 2*q, 5 - 4*q + q^2}};

VFFF[2,2] = {(-1 + q)*q*(3 - 3*q + q^2), 2*(-1 + q)^2*q};
 
UFFF[2,2] = {1, 0};

(* -----------------------------------------------
   Slab 3F x 2F x mF 

   Notation: 

   4 - 5 - 6
   |   |   |
   1 - 2 - 3

   basis
   1 {{1},{2},{3},{4},{5},{6}} 
   2 {{1},{2,4},{3},{5},{6}} + {{1},{2,6},{3},{4},{5}} + 
     {{1,5},{2},{3},{4},{6}} + {{1},{2},{3,5},{4},{6}} 
   3 {{1,3},{2},{4},{5},{6}} + {{1},{2},{3},{4,6},{5}}
   4 {{1,3},{2},{4,6},{5}}
   5 {{1,3,5},{2},{4},{6}}   + {{1},{2,4,6},{3},{5}} 
   6 {{1,6},{2},{3,4},{5}}
   7 {{1,5},{2,6},{3},{4}}   + {{1},{2,4},{3,5},{6}}
   8 {{1,3},{2,4},{5},{6}}   + {{1,3},{2,6},{4},{5}}   +
     {{1,5},{2},{3},{4,6}}   + {{1},{2},{3,5},{4,6}}
   9 {{1,3,5},{2},{4,6}}     + {{1,3},{2,4,6},{5}}
  10 {{1,6},{2},{3,4},{5}}
  11 {{1,5},{2},{3,4},{6}}   + {{1},{2,6},{3,4},{5}}   +
     {{1,6},{2},{3,5},{4}}   + {{1,6},{2,4},{3},{5}}
  12 {{1,5},{2,4},{3},{6}}   + {{1},{2,6},{3,5},{4}}
  13 {{1,5},{2,6},{3,4}}     + {{1,6},{2,4},{3,5}}
  14 {{1,3,5},{2,4},{6}}     + {{1,3,5},{2,6},{4}}     +
     {{1,5},{2,4,6},{3}}     + {{1},{2,4,6},{3,5}}
   ----------------------------------------------- *)

TFFF[3,2] = {{496 - 810*q + 615*q^2 - 277*q^3 + 78*q^4 - 13*q^5 + q^6, 
    4*(-142 + 220*q - 147*q^2 + 54*q^3 - 11*q^4 + q^5), 
    2*(-252 + 337*q - 198*q^2 + 65*q^3 - 12*q^4 + q^5), 
    89 - 94*q + 43*q^2 - 10*q^3 + q^4, 2*(36 - 56*q + 33*q^2 - 9*q^3 + q^4), 
    2*(-292 + 394*q - 231*q^2 + 74*q^3 - 13*q^4 + q^5), 
    2*(45 - 62*q + 34*q^2 - 9*q^3 + q^4), 
    4*(89 - 94*q + 43*q^2 - 10*q^3 + q^4), 2*(-25 + 24*q - 8*q^2 + q^3), 
    154 - 149*q + 60*q^2 - 12*q^3 + q^4, 
    4*(110 - 117*q + 51*q^2 - 11*q^3 + q^4), 
    2*(89 - 94*q + 43*q^2 - 10*q^3 + q^4), 4*(-25 + 24*q - 8*q^2 + q^3)}, 
   {-44 + 42*q - 15*q^2 + 2*q^3, 71 - 82*q + 38*q^2 - 9*q^3 + q^4, 
    40 - 27*q + 5*q^2, 2*(-3 + q), -10 + 13*q - 6*q^2 + q^3, 
    52 - 41*q + 11*q^2 - q^3, -16 + 18*q - 7*q^2 + q^3, 
    -46 + 30*q - 8*q^2 + q^3, 7 - 5*q + q^2, -17 + 8*q - q^2, 
    -63 + 44*q - 11*q^2 + q^3, -34 + 26*q - 8*q^2 + q^3, 22 - 16*q + 3*q^2}, 
   {-32 + 26*q - 8*q^2 + q^3, 2*(18 - 14*q + 3*q^2), 
    94 - 99*q + 44*q^2 - 10*q^3 + q^4, -28 + 24*q - 8*q^2 + q^3, 
    -10 + 13*q - 6*q^2 + q^3, -2*(-34 + 29*q - 9*q^2 + q^3), 2*(-2 + q), 
    2*(-34 + 26*q - 8*q^2 + q^3), 15 - 11*q + 2*q^2, -13 + 7*q - q^2, 
    -2*(22 - 13*q + 2*q^2), 4*(-3 + q), 2*(7 - 5*q + q^2)}, 
   {1, 0, 2*(-3 + q), 8 - 5*q + q^2, 0, 0, 0, 4, 2*(-2 + q), 0, 0, 0, 0}, 
   {17 - 9*q + q^2, -4*(7 - 5*q + q^2), -29 + 17*q - 3*q^2, -2*(-3 + q), 
    9 - 12*q + 6*q^2 - q^3, -2*(15 - 8*q + q^2), -2*(-2 + q), -8*(-3 + q), 
    -7 + 5*q - q^2, -2*(-4 + q), 2*(15 - 7*q + q^2), -4*(-3 + q), 
    -2*(7 - 5*q + q^2)}, {-24 + 16*q - 3*q^2, -2*(-21 + 20*q - 7*q^2 + q^3), 
    -2*(-29 + 25*q - 8*q^2 + q^3), -8 + 5*q - q^2, -2*(4 - 4*q + q^2), 
    99 - 107*q + 49*q^2 - 11*q^3 + q^4, -5 + 4*q - q^2, 
    -2*(19 - 11*q + 2*q^2), -2*(-2 + q), -47 + 36*q - 10*q^2 + q^3, 
    2*(-46 + 36*q - 10*q^2 + q^3), -2*(11 - 6*q + q^2), -2*(-5 + 2*q)}, 
   {1, 2*(-2 + q), 0, 0, 0, 0, 4 - 4*q + q^2, 2, 0, 0, 2, 2, 2*(-2 + q)}, 
   {0, 0, -3 + q, 1, 0, -1, 0, 9 - 5*q + q^2, -2 + q, 0, 3 - q, 1, -2 + q}, 
   {0, 0, 1, -1, 0, 0, 0, -2, 2 - q, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, -2, 0, 0, 0, 13 - 7*q + q^2, -4*(-3 + q), 2, 0}, 
   {0, 0, -1, 0, 0, -3 + q, 0, 3 - q, 0, 4 - q, 11 - 6*q + q^2, 3 - q, -1}, 
   {0, 0, 0, 0, 0, 0, 0, 2, 0, 1, -2*(-3 + q), 8 - 5*q + q^2, 2*(-2 + q)}, 
   {0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 2 - q}};
 
VFFF[3,2] = {(-1 + q)*q*(3 - 3*q + q^2)^2, 4*(-1 + q)^2*q*(3 - 3*q + q^2), 
   2*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), (-1 + q)*q*(3 - 3*q + q^2), 
   2*(-1 + q)^3*q, 2*(-2 + q)^3*(-1 + q)*q, 2*(-1 + q)^3*q, 
   4*(-1 + q)*q*(3 - 3*q + q^2), 2*(-1 + q)^2*q, 
   (-3 + q)*(-2 + q)*(-1 + q)*q, 4*(-2 + q)^2*(-1 + q)*q, 
   2*(-1 + q)*q*(3 - 3*q + q^2), 4*(-1 + q)^2*q};
 
UFFF[3,2] = {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0};

(* -----------------------------------------------
   Slab 4F x 2F x mF

   Notation:

   5 - 6 - 7 - 8
   |   |   |   |
   1 - 2 - 3 - 4

   basis
   1 {{1,3,6},{2,4,5,7},{8}}         + {{1,3,6,8},{2,4,7},{5}}         +
     {{1,3,6,8},{2,5,7},{4}}         + {{1},{2,4,5,7},{3,6,8}}
   2 {{1,3,6,8},{2,4,5},{7}}         + {{1,3,8},{2,4,5,7},{6}}         +
     {{1,6,8},{2,4,5,7},{3}}         + {{1,3,6,8},{2},{4,5,7}}
   3 {{1,3,6},{2,4,5},{7},{8}}       + {{1,3,8},{2,4,7},{5},{6}}       +
     {{1,6,8},{2,5,7},{3},{4}}       + {{1},{2},{3,6,8},{4,5,7}}
   4 {{1,3},{2,4,5,7},{6},{8}}       + {{1,3,6,8},{2,4},{5},{7}}       +
     {{1,3,6,8},{2},{4},{5,7}}       + {{1},{2,4,5,7},{3},{6,8}}
   5 {{1,3,8},{2,4,5},{6},{7}}       + {{1,6,8},{2},{3},{4,5,7}} 
   6 {{1,3},{2,4,5},{6,8},{7}}       + {{1,3,8},{2,4},{5,7},{6}}       +
     {{1,6,8},{2,4},{3},{5,7}}       + {{1,3},{2},{4,5,7},{6,8}}
   7 {{1,3},{2,4,5},{6},{7},{8}}     + {{1,3,8},{2,4},{5},{6},{7}}     +
     {{1,6,8},{2},{3},{4},{5,7}}     + {{1},{2},{3},{4,5,7},{6,8}}
   8 {{1,3,6},{2,4,7},{5},{8}}       + {{1},{2,5,7},{3,6,8},{4}}
   9 {{1,3,6},{2,4},{5,7},{8}}       + {{1,3},{2,4,7},{5},{6,8}}       +
     {{1,3},{2,5,7},{4},{6,8}}       + {{1},{2,4},{3,6,8},{5,7}}
  10 {{1,3,6},{2,4},{5,8},{7}}       + {{1,3},{2,4,7},{5,8},{6}}       +
     {{1,4},{2,5,7},{3},{6,8}}       + {{1,4},{2},{3,6,8},{5,7}}
  11 {{1,3,6},{2,4},{5},{7},{8}}     + {{1,3},{2,4,7},{5},{6},{8}}     +
     {{1},{2,5,7},{3},{4},{6,8}}     + {{1},{2},{3,6,8},{4},{5,7}} 
  12 {{1,3},{2,4},{5,7},{6},{8}}     + {{1,3},{2,4},{5},{6,8},{7}}     +
     {{1,3},{2},{4},{5,7},{6,8}}     + {{1},{2,4},{3},{5,7},{6,8}}
  13 {{1,3},{2,4},{5,8},{6},{7}}     + {{1,4},{2},{3},{5,7},{6,8}} 
  14 {{1,3},{2,4},{5},{6},{7},{8}}   + {{1},{2},{3},{4},{5,7},{6,8}} 
  15 {{1,3,6},{2,5,7},{4},{8}}       + {{1},{2,4,7},{3,6,8},{5}}
  16 {{1,3,6},{2,5},{4,7},{8}}       + {{1,6},{2,4,7},{3,8},{5}}       +
     {{1,6},{2,5,7},{3,8},{4}}       + {{1},{2,5},{3,6,8},{4,7}}
  17 {{1,3,6,8},{2,5},{4},{7}}       + {{1},{2,4,5,7},{3,8},{6}}       +
     {{1,6},{2,4,5,7},{3},{8}}       + {{1,3,6,8},{2},{4,7},{5}}
  18 {{1,3,6},{2,5,8},{4},{7}}       + {{1},{2,4,7},{3,5,8},{6}}       + 
     {{1,4,6},{2,5,7},{3},{8}}       + {{1,4,7},{2},{3,6,8},{5}}
  19 {{1,3,6},{2,5},{4},{7},{8}}     + {{1},{2,4,7},{3,8},{5},{6}}     +
     {{1,6},{2,5,7},{3},{4},{8}}     + {{1},{2},{3,6,8},{4,7},{5}}
  20 {{1,3},{2,5,7},{4,6},{8}}       + {{1,7},{2,4},{3,6,8},{5}}       +
     {{1,3,6},{2,8},{4},{5,7}}       + {{1},{2,4,7},{3,5},{6,8}}
  21 {{1,3,8},{2,5},{4,6},{7}}       + {{1,7},{2,4,5},{3,8},{6}}       +
     {{1,6},{2,8},{3},{4,5,7}}       + {{1,6,8},{2},{3,5},{4,7}}
  22 {{1,3},{2,5,8},{4,6},{7}}       + {{1,7},{2,4},{3,5,8},{6}}       +
     {{1,4,6},{2,8},{3},{5,7}}       + {{1,4,7},{2},{3,5},{6,8}}
  23 {{1,3},{2,5},{4,6},{7},{8}}     + {{1,7},{2,4},{3,8},{5},{6}}     +
     {{1,6},{2,8},{3},{4},{5,7}}     + {{1},{2},{3,5},{4,7},{6,8}}
  24 {{1,3,8},{2,5,7},{4},{6}}       + {{1},{2,4,5},{3,6,8},{7}}       +
     {{1,3,6},{2},{4,5,7},{8}}       + {{1,6,8},{2,4,7},{3},{5}}
  25 {{1,3},{2,5,7},{4},{6},{8}}     + {{1},{2,4},{3,6,8},{5},{7}}     +
     {{1,3,6},{2},{4},{5,7},{8}}     + {{1},{2,4,7},{3},{5},{6,8}}
  26 {{1,3,8},{2,5},{4,7},{6}}       + {{1,6},{2,4,5},{3,8},{7}}       +
     {{1,6},{2},{3,8},{4,5,7}}       + {{1,6,8},{2,5},{3},{4,7}}
  27 {{1,3},{2,5,8},{4,7},{6}}       + {{1,6},{2,4},{3,5,8},{7}}       +
     {{1,4,6},{2},{3,8},{5,7}}       + {{1,4,7},{2,5},{3},{6,8}}
  28 {{1,3},{2,5},{4,7},{6},{8}}     + {{1,6},{2,4},{3,8},{5},{7}}     +
     {{1,6},{2},{3,8},{4},{5,7}}     + {{1},{2,5},{3},{4,7},{6,8}}
  29 {{1,3,8},{2,5},{4},{6},{7}}     + {{1},{2,4,5},{3,8},{6},{7}}     +
     {{1,6},{2},{3},{4,5,7},{8}}     + {{1,6,8},{2},{3},{4,7},{5}}
  30 {{1,3},{2,5,8},{4},{6},{7}}     + {{1},{2,4},{3,5,8},{6},{7}}     +
     {{1,4,6},{2},{3},{5,7},{8}}     + {{1,4,7},{2},{3},{5},{6,8}}
  31 {{1,3},{2,5},{4},{6,8},{7}}     + {{1},{2,4},{3,8},{5,7},{6}}     +
     {{1,6},{2,4},{3},{5,7},{8}}     + {{1,3},{2},{4,7},{5},{6,8}}
  32 {{1,3},{2,5},{4},{6},{7},{8}}   + {{1},{2,4},{3,8},{5},{6},{7}}   +
     {{1,6},{2},{3},{4},{5,7},{8}}   + {{1},{2},{3},{4,7},{5},{6,8}}
  33 {{1,3,6},{2,7},{4,5},{8}}       + {{1,8},{2,4,7},{3,6},{5}}       +
     {{1,8},{2,5,7},{3,6},{4}}       + {{1},{2,7},{3,6,8},{4,5}}
  34 {{1,3,6,8},{2},{4,5},{7}}       + {{1,8},{2,4,5,7},{3},{6}}
  35 {{1,3,6},{2,8},{4,5},{7}}       + {{1,8},{2,4,7},{3,5},{6}}       +
     {{1,8},{2,5,7},{3},{4,6}}       + {{1,7},{2},{3,6,8},{4,5}}
  36 {{1,3,6},{2},{4,5},{7},{8}}     + {{1,8},{2,4,7},{3},{5},{6}}     +
     {{1,8},{2,5,7},{3},{4},{6}}     + {{1},{2},{3,6,8},{4,5},{7}}
  37 {{1,3,8},{2,7},{4,5},{6}}       + {{1,8},{2,4,5},{3,6},{7}}       + 
     {{1,8},{2},{3,6},{4,5,7}}       + {{1,6,8},{2,7},{3},{4,5}}
  38 {{1,3},{2,7},{4,5},{6},{8}}     + {{1,8},{2,4},{3,6},{5},{7}}     +
     {{1,8},{2},{3,6},{4},{5,7}}     + {{1},{2,7},{3},{4,5},{6,8}}
  39 {{1,3,8},{2},{4,5,7},{6}}       + {{1,6,8},{2,4,5},{3},{7}}
  40 {{1,3},{2,8},{4,5,7},{6}}       + {{1,6,8},{2,4},{3,5},{7}}       + 
     {{1,3,8},{2},{4,6},{5,7}}       + {{1,7},{2,4,5},{3},{6,8}}
  41 {{1,3},{2},{4,5,7},{6},{8}}     + {{1,6,8},{2,4},{3},{5},{7}}     +
     {{1,3,8},{2},{4},{5,7},{6}}     + {{1},{2,4,5},{3},{6,8},{7}}
  42 {{1,3,8},{2},{4,5},{6},{7}}     + {{1,8},{2,4,5},{3},{6},{7}}     +
     {{1,8},{2},{3},{4,5,7},{6}}     + {{1,6,8},{2},{3},{4,5},{7}}
  43 {{1,3},{2,8},{4,5},{6},{7}}     + {{1,8},{2,4},{3,5},{6},{7}}     +
     {{1,8},{2},{3},{4,6},{5,7}}     + {{1,7},{2},{3},{4,5},{6,8}}
  44 {{1,3},{2},{4,5},{6,8},{7}}     + {{1,8},{2,4},{3},{5,7},{6}}
  45 {{1,3},{2},{4,5},{6},{7},{8}}   + {{1,8},{2,4},{3},{5},{6},{7}}   +
     {{1,8},{2},{3},{4},{5,7},{6}}   + {{1},{2},{3},{4,5},{6,8},{7}}
  46 {{1,3,6,8},{2,7},{4},{5}}       + {{1},{2,4,5,7},{3,6},{8}}
  47 {{1,3,6},{2,7},{4},{5,8}}       + {{1},{2,4,7},{3,6},{5,8}}       +
     {{1,4},{2,5,7},{3,6},{8}}       + {{1,4},{2,7},{3,6,8},{5}}
  48 {{1,3,6},{2,7},{4},{5},{8}}     + {{1},{2,4,7},{3,6},{5},{8}}     +
     {{1},{2,5,7},{3,6},{4},{8}}     + {{1},{2,7},{3,6,8},{4},{5}}
  49 {{1,3,6},{2,8},{4,7},{5}}       + {{1,6},{2,4,7},{3,5},{8}}       +
     {{1},{2,5,7},{3,8},{4,6}}       + {{1,7},{2,5},{3,6,8},{4}}
  50 {{1,3,6},{2},{4,7},{5,8}}       + {{1,6},{2,4,7},{3},{5,8}}       +
     {{1,4},{2,5,7},{3,8},{6}}       + {{1,4},{2,5},{3,6,8},{7}}
  51 {{1,3,6},{2},{4,7},{5},{8}}     + {{1,6},{2,4,7},{3},{5},{8}}     +
     {{1},{2,5,7},{3,8},{4},{6}}     + {{1},{2,5},{3,6,8},{4},{7}}
  52 {{1,3,6,8},{2},{4},{5},{7}}     + {{1},{2,4,5,7},{3},{6},{8}}
  53 {{1,3,6},{2,8},{4},{5},{7}}     + {{1},{2,4,7},{3,5},{6},{8}}     +
     {{1},{2,5,7},{3},{4,6},{8}}     + {{1,7},{2},{3,6,8},{4},{5}}
  54 {{1,3,6},{2},{4},{5,8},{7}}     + {{1},{2,4,7},{3},{5,8},{6}}     +
     {{1,4},{2,5,7},{3},{6},{8}}     + {{1,4},{2},{3,6,8},{5},{7}}
  55 {{1,3,6},{2},{4},{5},{7},{8}}   + {{1},{2,4,7},{3},{5},{6},{8}}   +
     {{1},{2,5,7},{3},{4},{6},{8}}   + {{1},{2},{3,6,8},{4},{5},{7}}
  56 {{1,3,8},{2,7},{4,6},{5}}       + {{1,7},{2,4,5},{3,6},{8}}       + 
     {{1},{2,8},{3,6},{4,5,7}}       + {{1,6,8},{2,7},{3,5},{4}} 
  57 {{1,3},{2,7},{4,6},{5},{8}}     + {{1,7},{2,4},{3,6},{5},{8}}     +
     {{1},{2,8},{3,6},{4},{5,7}}     + {{1},{2,7},{3,5},{4},{6,8}}
  58 {{1,3},{2},{4,6},{5,7},{8}}     + {{1,7},{2,4},{3},{5},{6,8}}     +
     {{1,3},{2,8},{4},{5,7},{6}}     + {{1},{2,4},{3,5},{6,8},{7}}
  59 {{1,3,8},{2},{4,6},{5},{7}}     + {{1,7},{2,4,5},{3},{6},{8}}     +
     {{1},{2,8},{3},{4,5,7},{6}}     + {{1,6,8},{2},{3,5},{4},{7}} 
  60 {{1,3},{2,8},{4,6},{5},{7}}     + {{1,7},{2,4},{3,5},{6},{8}}     +
     {{1},{2,8},{3},{4,6},{5,7}}     + {{1,7},{2},{3,5},{4},{6,8}}
  61 {{1,3},{2},{4,6},{5,8},{7}}     + {{1,7},{2,4},{3},{5,8},{6}}     +
     {{1,4},{2,8},{3},{5,7},{6}}     + {{1,4},{2},{3,5},{6,8},{7}}
  62 {{1,3},{2},{4,6},{5},{7},{8}}   + {{1,7},{2,4},{3},{5},{6},{8}}   +
     {{1},{2,8},{3},{4},{5,7},{6}}   + {{1},{2},{3,5},{4},{6,8},{7}}
  63 {{1,3,8},{2,7},{4},{5},{6}}     + {{1},{2,4,5},{3,6},{7},{8}}     +
     {{1},{2},{3,6},{4,5,7},{8}}     + {{1,6,8},{2,7},{3},{4},{5}}
  64 {{1,3},{2,7},{4},{5,8},{6}}     + {{1},{2,4},{3,6},{5,8},{7}}     + 
     {{1,4},{2},{3,6},{5,7},{8}}     + {{1,4},{2,7},{3},{5},{6,8}}
  65 {{1,3},{2,7},{4},{5},{6,8}}     + {{1},{2,4},{3,6},{5,7},{8}}
  66 {{1,3},{2,7},{4},{5},{6},{8}}   + {{1},{2,4},{3,6},{5},{7},{8}}   +
     {{1},{2},{3,6},{4},{5,7},{8}}   + {{1},{2,7},{3},{4},{5},{6,8}}
  67 {{1,3,8},{2},{4,7},{5},{6}}     + {{1,6},{2,4,5},{3},{7},{8}}     +
     {{1},{2},{3,8},{4,5,7},{6}}     + {{1,6,8},{2,5},{3},{4},{7}}
  68 {{1,3},{2,8},{4,7},{5},{6}}     + {{1,6},{2,4},{3,5},{7},{8}}     +
     {{1},{2},{3,8},{4,6},{5,7}}     + {{1,7},{2,5},{3},{4},{6,8}}
  69 {{1,3},{2},{4,7},{5,8},{6}}     + {{1,6},{2,4},{3},{5,8},{7}}     + 
     {{1,4},{2},{3,8},{5,7},{6}}     + {{1,4},{2,5},{3},{6,8},{7}}
  70 {{1,3},{2},{4,7},{5},{6},{8}}   + {{1,6},{2,4},{3},{5},{7},{8}}   +
     {{1},{2},{3,8},{4},{5,7},{6}}   + {{1},{2,5},{3},{4},{6,8},{7}}  
  71 {{1,3},{2},{4},{5,7},{6},{8}}   + {{1},{2,4},{3},{5},{6,8},{7}} 
  72 {{1,3,8},{2},{4},{5},{6},{7}}   + {{1},{2,4,5},{3},{6},{7},{8}}   +
     {{1},{2},{3},{4,5,7},{6},{8}}   + {{1,6,8},{2},{3},{4},{5},{7}}
  73 {{1,3},{2,8},{4},{5},{6},{7}}   + {{1},{2,4},{3,5},{6},{7},{8}}   +
     {{1},{2},{3},{4,6},{5,7},{8}}   + {{1,7},{2},{3},{4},{5},{6,8}}
  74 {{1,3},{2},{4},{5,8},{6},{7}}   + {{1},{2,4},{3},{5,8},{6},{7}}   +
     {{1,4},{2},{3},{5,7},{6},{8}}   + {{1,4},{2},{3},{5},{6,8},{7}} 
  75 {{1,3},{2},{4},{5},{6,8},{7}}   + {{1},{2,4},{3},{5,7},{6},{8}}
  76 {{1,3},{2},{4},{5},{6},{7},{8}} + {{1},{2,4},{3},{5},{6},{7},{8}} +
     {{1},{2},{3},{4},{5,7},{6},{8}} + {{1},{2},{3},{4},{5},{6,8},{7}}
  77 {{1,4,6},{2,5,8},{3},{7}}       + {{1,4,7},{2},{3,5,8},{6}}
  78 {{1,4,6},{2,5},{3,8},{7}}       + {{1,4,7},{2,5},{3,8},{6}}       + 
     {{1,6},{2,5,8},{3},{4,7}}       + {{1,6},{2},{3,5,8},{4,7}}
  79 {{1,4,6},{2,5},{3},{7},{8}}     + {{1,4,7},{2},{3,8},{5},{6}}     +
     {{1,6},{2,5,8},{3},{4},{7}}     + {{1},{2},{3,5,8},{4,7},{6}}
  80 {{1,4,7},{2,5},{3,6},{8}}       + {{1,4,6},{2,7},{3,8},{5}}       + 
     {{1,6},{2,7},{3,5,8},{4}}       + {{1},{2,5,8},{3,6},{4,7}}
  81 {{1,4},{2,5,8},{3,6},{7}}       + {{1,4},{2,7},{3,5,8},{6}}       + 
     {{1,4,6},{2,7},{3},{5,8}}       + {{1,4,7},{2},{3,6},{5,8}}
  82 {{1,4},{2,5},{3,6},{7},{8}}     + {{1,4},{2,7},{3,8},{5},{6}}     +
     {{1,6},{2,7},{3},{4},{5,8}}     + {{1},{2},{3,6},{4,7},{5,8}}
  83 {{1,4,7},{2,5,8},{3},{6}}       + {{1,4,6},{2},{3,5,8},{7}}
  84 {{1,4,7},{2,5},{3},{6},{8}}     + {{1,4,6},{2},{3,8},{5},{7}}     +
     {{1,6},{2},{3,5,8},{4},{7}}     + {{1},{2,5,8},{3},{4,7},{6}}
  85 {{1,4},{2,5,8},{3},{6},{7}}     + {{1,4},{2},{3,5,8},{6},{7}}     +
     {{1,4,6},{2},{3},{5,8},{7}}     + {{1,4,7},{2},{3},{5,8},{6}}
  86 {{1,4},{2,5},{3,8},{6},{7}}     + {{1,6},{2},{3},{4,7},{5,8}}
  87 {{1,4},{2,5},{3},{6},{7},{8}}   + {{1,4},{2},{3,8},{5},{6},{7}}   +
     {{1,6},{2},{3},{4},{5,8},{7}}   + {{1},{2},{3},{4,7},{5,8},{6}}
  88 {{1,4,6},{2,7},{3,5},{8}}       + {{1,4,7},{2,8},{3,6},{5}}       + 
     {{1,7},{2,5,8},{3,6},{4}}       + {{1},{2,7},{3,5,8},{4,6}}
  89 {{1,4,6},{2,8},{3,5},{7}}       + {{1,4,7},{2,8},{3,5},{6}}       + 
     {{1,7},{2,5,8},{3},{4,6}}       + {{1,7},{2},{3,5,8},{4,6}}
  90 {{1,4,6},{2},{3,5},{7},{8}}     + {{1,4,7},{2,8},{3},{5},{6}}     +
     {{1,7},{2,5,8},{3},{4},{6}}     + {{1},{2},{3,5,8},{4,6},{7}}
  91 {{1,4,7},{2},{3,5},{6},{8}}     + {{1,4,6},{2,8},{3},{5},{7}}     +
     {{1,7},{2},{3,5,8},{4},{6}}     + {{1},{2,5,8},{3},{4,6},{7}}
  92 {{1,4},{2,7},{3,5},{6},{8}}     + {{1,4},{2,8},{3,6},{5},{7}}     +
     {{1,7},{2},{3,6},{4},{5,8}}     + {{1},{2,7},{3},{4,6},{5,8}}
  93 {{1,4},{2,8},{3,5},{6},{7}}     + {{1,7},{2},{3},{4,6},{5,8}}
  94 {{1,4},{2},{3,5},{6},{7},{8}}   + {{1,4},{2,8},{3},{5},{6},{7}}   +
     {{1,7},{2},{3},{4},{5,8},{6}}   + {{1},{2},{3},{4,6},{5,8},{7}}
  95 {{1,4,6},{2,7},{3},{5},{8}}     + {{1,4,7},{2},{3,6},{5},{8}}     +
     {{1},{2,5,8},{3,6},{4},{7}}     + {{1},{2,7},{3,5,8},{4},{6}}
  96 {{1,4,6},{2},{3},{5},{7},{8}}   + {{1,4,7},{2},{3},{5},{6},{8}}   +
     {{1},{2,5,8},{3},{4},{6},{7}}   + {{1},{2},{3,5,8},{4},{6},{7}}
  97 {{1,4},{2,7},{3,6},{5},{8}}     + {{1},{2,7},{3,6},{4},{5,8}}
  98 {{1,4},{2},{3,6},{5,8},{7}}     + {{1,4},{2,7},{3},{5,8},{6}} 
  99 {{1,4},{2},{3,6},{5},{7},{8}}   + {{1,4},{2,7},{3},{5},{6},{8}}   +
     {{1},{2,7},{3},{4},{5,8},{6}}   + {{1},{2},{3,6},{4},{5,8},{7}} 
 100 {{1,4},{2},{3},{5,8},{6},{7}}
 101 {{1,4},{2},{3},{5},{6},{7},{8}} + {{1},{2},{3},{4},{5,8},{6},{7}}
 102 {{1,6},{2,5},{3},{4,7},{8}}     + {{1,6},{2},{3,8},{4,7},{5}}     + 
     {{1,6},{2,5},{3,8},{4},{7}}     + {{1},{2,5},{3,8},{4,7},{6}} 
 103 {{1,6},{2,5},{3},{4},{7},{8}}   + {{1},{2},{3,8},{4,7},{5},{6}}
 104 {{1,7},{2,5},{3,6},{4},{8}}     + {{1},{2,7},{3,8},{4,6},{5}}     + 
     {{1,6},{2,7},{3,5},{4},{8}}     + {{1},{2,8},{3,6},{4,7},{5}} 
 105 {{1},{2,5},{3,6},{4,7},{8}}     + {{1,6},{2,7},{3,8},{4},{5}}
 106 {{1,8},{2,5},{3,6},{4},{7}}     + {{1},{2,7},{3,8},{4,5},{6}}     + 
     {{1,6},{2,7},{3},{4,5},{8}}     + {{1,8},{2},{3,6},{4,7},{5}}
 107 {{1},{2,5},{3,6},{4},{7},{8}}   + {{1},{2,7},{3,8},{4},{5},{6}}   +
     {{1,6},{2,7},{3},{4},{5},{8}}   + {{1},{2},{3,6},{4,7},{5},{8}}
 108 {{1,7},{2,5},{3},{4,6},{8}}     + {{1,7},{2},{3,8},{4,6},{5}}     +
     {{1,6},{2,8},{3,5},{4},{7}}     + {{1},{2,8},{3,5},{4,7},{6}} 
 109 {{1,8},{2,5},{3},{4,6},{7}}     + {{1,7},{2},{3,8},{4,5},{6}}     + 
     {{1,6},{2,8},{3},{4,5},{7}}     + {{1,8},{2},{3,5},{4,7},{6}} 
 110 {{1},{2,5},{3,8},{4,6},{7}}     + {{1,7},{2,5},{3,8},{4},{6}}     +
     {{1,6},{2,8},{3},{4,7},{5}}     + {{1,6},{2},{3,5},{4,7},{8}}
 111 {{1},{2,5},{3},{4,6},{7},{8}}   + {{1,7},{2},{3,8},{4},{5},{6}}   +
     {{1,6},{2,8},{3},{4},{5},{7}}   + {{1},{2},{3,5},{4,7},{6},{8}}
 112 {{1,7},{2,5},{3},{4},{6},{8}}   + {{1},{2},{3,8},{4,6},{5},{7}}   +
     {{1,6},{2},{3,5},{4},{7},{8}}   + {{1},{2,8},{3},{4,7},{5},{6}}
 113 {{1,8},{2,5},{3},{4,7},{6}}     + {{1,6},{2},{3,8},{4,5},{7}}
 114 {{1},{2,5},{3},{4,7},{6},{8}}   + {{1,6},{2},{3,8},{4},{5},{7}}
 115 {{1,8},{2,5},{3},{4},{6},{7}}   + {{1},{2},{3,8},{4,5},{6},{7}}   +
     {{1,6},{2},{3},{4,5},{7},{8}}   + {{1,8},{2},{3},{4,7},{5},{6}}
 116 {{1},{2,5},{3,8},{4},{6},{7}}   + {{1,6},{2},{3},{4,7},{5},{8}} 
 117 {{1},{2,5},{3},{4},{6},{7},{8}} + {{1},{2},{3,8},{4},{5},{6},{7}} +
     {{1,6},{2},{3},{4},{5},{7},{8}} + {{1},{2},{3},{4,7},{5},{6},{8}}
 118 {{1,7},{2},{3,5},{4,6},{8}}     + {{1,7},{2,8},{3},{4,6},{5}}     +
     {{1,7},{2,8},{3,5},{4},{6}}     + {{1},{2,8},{3,5},{4,6},{7}}
 119 {{1},{2,7},{3,5},{4,6},{8}}     + {{1,7},{2,8},{3,6},{4},{5}}
 120 {{1,8},{2},{3,5},{4,6},{7}}     + {{1,7},{2,8},{3},{4,5},{6}}
 121 {{1},{2},{3,5},{4,6},{7},{8}}   + {{1,7},{2,8},{3},{4},{5},{6}}
 122 {{1,7},{2},{3,5},{4},{6},{8}}   + {{1},{2,8},{3},{4,6},{5},{7}}
 123 {{1,8},{2,7},{3,5},{4},{6}}     + {{1},{2,8},{3,6},{4,5},{7}}     +
     {{1,7},{2},{3,6},{4,5},{8}}     + {{1,8},{2,7},{3},{4,6},{5}}
 124 {{1},{2,7},{3,5},{4},{6},{8}}   + {{1},{2,8},{3,6},{4},{5},{7}}   +
     {{1,7},{2},{3,6},{4},{5},{8}}   + {{1},{2,7},{3},{4,6},{5},{8}}
 125 {{1,8},{2},{3,5},{4},{6},{7}}   + {{1},{2,8},{3},{4,5},{6},{7}}   +
     {{1,7},{2},{3},{4,5},{6},{8}}   + {{1,8},{2},{3},{4,6},{5},{7}}
 126 {{1},{2,8},{3,5},{4},{6},{7}}   + {{1,7},{2},{3},{4,6},{5},{8}}
 127 {{1},{2},{3,5},{4},{6},{7},{8}} + {{1},{2,8},{3},{4},{5},{6},{7}} +
     {{1,7},{2},{3},{4},{5},{6},{8}} + {{1},{2},{3},{4,6},{5},{7},{8}}
 128 {{1},{2,7},{3,6},{4,5},{8}}     + {{1,8},{2,7},{3,6},{4},{5}}
 129 {{1,8},{2},{3,6},{4,5},{7}}     + {{1,8},{2,7},{3},{4,5},{6}}
 130 {{1},{2},{3,6},{4,5},{7},{8}}   + {{1,8},{2,7},{3},{4},{5},{6}}
 131 {{1},{2,7},{3},{4,5},{6},{8}}   + {{1,8},{2},{3,6},{4},{5},{7}}
 132 {{1,8},{2},{3},{4,5},{6},{7}}
 133 {{1},{2},{3},{4,5},{6},{7},{8}} + {{1,8},{2},{3},{4},{5},{6},{7}}
 134 {{1},{2,7},{3,6},{4},{5},{8}}
 135 {{1},{2},{3,6},{4},{5},{7},{8}} + {{1},{2,7},{3},{4},{5},{6},{8}}
 136 {{1},{2},{3},{4},{5},{6},{7},{8}}
   ----------------------------------------------- *)

TFFF[4,2] = 
  {{2 - q, 0, -1, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 2 - q, -1, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
    0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 1, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-2 + q, -2 + q, 8 - 5*q + q^2, 0, 1, 1, -3 + q, 0, 1, 3 - q, 0, 0, -1, 
    0, 1, 0, 0, 3 - q, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 
    3 - q, 0, 1, 0, 1, 1, 0, -1, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
    3 - q, 0, 0, -3 + q, 0, -1, 0, 0, 0, 0, 0, -3 + q, 0, -1, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-2 + q, -2 + q, 2, 4 - 4*q + q^2, 1, 3, 2*(-3 + q), 0, 3, 4 - q, -2 + q, 
    -7 + 2*q, -5 + q, 4 - q, 1, 0, 0, 1, 0, 4 - q, 1, 2, -3 + q, 0, -2 + q, 
    1, 3 - q, -2 + q, 0, -3 + q, -2, 1, 1, 0, 1, 0, 1, -5 + 2*q, 1, 4 - q, 
    -2 + q, -1, -5 + q, -1, 4 - q, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3 + q, 
    2*(-3 + q), -1, -2, -2, 3 - q, 0, -3 + q, -1, 1, -1, -2, -2, 2 - q, 1, 
    0, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 2*(-2 + q), 2, 0, 8 - 5*q + q^2, 2, 2*(-3 + q), 0, 0, 0, 0, 0, 0, 1, 
    0, 0, 0, 0, 0, 0, -2*(-3 + q), 0, -2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 2, 0, 2, 2, 0, 2*(-3 + q), 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2, 0, 0, 2*(-3 + q), 0, 0, 2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 3 - q, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {2 - q, -2*(-2 + q), -9 + 5*q - q^2, -4 + 4*q - q^2, -8 + 5*q - q^2, 
    -13 + 6*q - q^2, 32 - 26*q + 8*q^2 - q^3, 0, -3, 2*(-3 + q), 2 - q, 
    -3*(-3 + q), 14 - 7*q + q^2, -11 + 6*q - q^2, -1, 0, 0, -3 + q, 0, 
    -4 + q, 2*(-3 + q), -4 + q, 11 - 6*q + q^2, 0, 2 - q, -2, -3 + q, 2 - q, 
    0, 10 - 6*q + q^2, 4 - q, -1, -1, 0, -3 + q, 0, -2, 5 - 2*q, -2, 
    2*(-4 + q), 2 - q, -2*(-3 + q), 15 - 7*q + q^2, 3 - q, -12 + 6*q - q^2, 
    0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -4 + q, 3 - q, 7 - 2*q, 12 - 7*q + q^2, 
    4 - q, -2*(-4 + q), -13 + 7*q - q^2, 0, 3 - q, 1, -1, 4 - q, 3, 3, 
    -2 + q, -1, 0, -5 + q, -4 + q, -3 + q, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
    0, -1, -1, 3 - q, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    4 - q, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4 - q, -1, 0, 0, 0, -4 + q, 
    -3 + q, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0}, 
   {2*(-2 + q), 0, 2, 0, 0, 0, 0, 4 - 4*q + q^2, 2, 2, 2*(-2 + q), 0, 0, 1, 
    2, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 2, 2*(-2 + q), -2*(-2 + q), 0, 0, 0, 2*(-2 + q), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
    0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 1, 3 - q, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-2*(-2 + q), 2 - q, -9 + 5*q - q^2, -4 + 4*q - q^2, -1, -3, 8 - 3*q, 
    -4 + 4*q - q^2, -13 + 6*q - q^2, -14 + 7*q - q^2, 
    18 - 19*q + 7*q^2 - q^3, -3*(-3 + q), -2*(-4 + q), -17 + 11*q - 2*q^2, 
    -2, 0, 0, -4 + q, 0, 2*(-4 + q), -1, -2, 4 - q, 0, 2 - q, -1, -3 + q, 
    2 - q, 0, 4 - q, 4 - q, -1, -2, 0, -4 + q, 0, -1, 5 - 2*q, -1, -4 + q, 
    2 - q, 1, 6 - q, 1, -4 + q, 0, -2, -2*(-2 + q), 2*(-2 + q), 0, 0, 0, 
    8 - 6*q + q^2, 0, 0, -3 + q, 10 - 6*q + q^2, 7 - 2*q, 3 - q, 
    -2*(-3 + q), 5 - q, -10 + 6*q - q^2, 0, 3 - q, 3 - q, -9 + 5*q - q^2, 
    3 - q, 12 - 6*q + q^2, 5 - q, -6 + 5*q - q^2, -1, 0, -17 + 8*q - q^2, 
    -2, -3 + q, 3 - q, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 5 - q, 1, 0, -2 + q, 0, 0, 0, 
    0, 0, 0, 2, 3 - q, 1, -3 + q, 0, 0, -4 + q, 0, -4 + q, 1, 0, 0, 0, 0, 0, 
    0, -1, 0, 0}, {0, 0, 0, 0, 0, -3 + q, 1, 0, -3 + q, -1, 0, 
    11 - 6*q + q^2, 4 - q, -3 + q, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -2*(-3 + q), 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, -2, 2*(-3 + q), 0, -2*(-3 + q), 14 - 7*q + q^2, 
    -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
    -2*(-4 + q), 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {2*(-2 + q), 2*(-2 + q), 2*(8 - 5*q + q^2), 
    2*(4 - 4*q + q^2), 8 - 5*q + q^2, 2*(12 - 6*q + q^2), 
    2*(-29 + 25*q - 8*q^2 + q^3), 4 - 4*q + q^2, 2*(12 - 6*q + q^2), 
    2*(13 - 7*q + q^2), 2*(-16 + 18*q - 7*q^2 + q^3), 
    2*(-42 + 32*q - 9*q^2 + q^3), -64 + 44*q - 11*q^2 + q^3, 
    107 - 115*q + 51*q^2 - 11*q^3 + q^4, 2, 0, 0, -2*(-3 + q), 0, 
    -2*(-7 + 2*q), -2*(-3 + q), -2*(-4 + q), -2*(11 - 6*q + q^2), 0, 
    2*(-2 + q), 2, -2*(-3 + q), 2*(-2 + q), 0, -2*(10 - 6*q + q^2), 
    4*(-3 + q), 2, 2, 0, -2*(-3 + q), 0, 2, 2*(-5 + 2*q), 2, -2*(-7 + 2*q), 
    2*(-2 + q), 2*(-3 + q), -2*(15 - 7*q + q^2), 2*(-3 + q), 
    2*(11 - 6*q + q^2), 0, 2, 2*(-2 + q), -2*(-2 + q), 0, 0, 0, 
    -2*(6 - 5*q + q^2), 0, 0, -2*(-3 + q), -2*(10 - 6*q + q^2), 
    -4*(13 - 7*q + q^2), -2*(9 - 6*q + q^2), -2*(13 - 7*q + q^2), 
    -2*(17 - 8*q + q^2), -2*(-33 + 29*q - 9*q^2 + q^3), 0, 2*(-3 + q), 
    2*(-3 + q), 2*(8 - 5*q + q^2), 2*(-3 + q), -2*(12 - 6*q + q^2), 
    2*(-5 + q), 2*(6 - 5*q + q^2), 2, 0, -2*(-40 + 31*q - 9*q^2 + q^3), 
    -2*(-4 + q), 2*(9 - 6*q + q^2), 2*(-3 + q), 0, 0, -2, 0, 0, 0, 0, 0, 0, 
    0, 0, 2, 2, 2*(-3 + q), 0, 0, -4 + q, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
    0, 0, 0, 2*(-7 + 2*q), -4, 0, -2*(-2 + q), 0, 0, 0, 0, 0, 0, 
    2*(-7 + 2*q), 2*(-3 + q), 2*(-4 + q), 2*(10 - 6*q + q^2), 0, 0, 
    -2*(-3 + q), -2*(-3 + q), 22 - 13*q + 2*q^2, -2, 0, 0, 0, 0, 1, 0, 1, 0, 
    0}, {2*(-2 + q), 0, 2, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 8 - 5*q + q^2, 
    0, 0, -2*(-3 + q), 0, -2*(-3 + q), 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(-3 + q), 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
    0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 - q, 0, 0, -1, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-2 + q, -2 + q, 2, 0, 1, 1, -1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 
    4 - 4*q + q^2, 1, -5 + 2*q, 1, 4 - q, 0, -5 + q, 0, 0, 3, 1, -1, -2 + q, 
    0, -5 + 2*q, 4 - q, 1, 0, 1, 0, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 1, 0, 
    2 - q, 2 - q, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
    2*(-3 + q), -4 + q, -4 + q, 0, 0, 0, 0, 0, 0, 0, 0, 4 - q, -5 + q, 1, 0, 
    -4 + q, 0, -1, 0, -1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -3 + q, 4 - q, -4 + q, 0, -5 + 2*q, 0, -4, -5 + q, -2 + q, 0, 4 - q, -1, 
    0, 4 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-1, 0, 3 - q, 0, 0, 0, -1, 0, 1, 3 - q, 0, 0, -1, 0, 3 - q, 0, 0, 
    10 - 6*q + q^2, 0, 4 - q, 0, 5 - q, 0, 0, 0, 0, 1, 0, 0, -3 + q, 0, 0, 
    1, 0, 3 - q, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 4 - q, 0, 0, 0, 0, 0, 0, 
    0, 0, 1, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
    4 - q, 1, -3 + q, 0, 4 - q, 0, 1, 0, -1, 0, 0, 3 - q, 2, -3 + q, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-2*(-2 + q), 2 - q, -9 + 5*q - q^2, 0, -1, -1, 3 - q, 0, -2, -4 + q, 0, 
    0, 1, 0, -8 + 5*q - q^2, -7 + 5*q - q^2, -4 + 4*q - q^2, 
    -12 + 7*q - q^2, 20 - 19*q + 7*q^2 - q^3, 2*(-3 + q), -4 + q, -5 + q, 
    10 - 6*q + q^2, 0, 0, -3, -2, 2 - q, 2 - q, 3 - q, 5 - 2*q, 
    -8 + 5*q - q^2, -2, 0, -4 + q, 0, -1, 0, -1, -1, 0, 1, 1, 0, 0, 0, 
    2*(-3 + q), 0, -2 + q, -2 + q, 0, 0, 0, 0, 0, -3 + q, 0, 0, 3 - q, 0, 1, 
    0, 0, 0, 0, 0, 8 - 3*q, 4 - q, 5 - q, 0, 0, 0, 0, 0, 0, 0, -4 + q, 
    -5 + q, 13 - 7*q + q^2, -2 + q, -4 + q, 8 - 5*q + q^2, -1, 2 - q, 1, 1, 
    -4 + q, -3 + q, -2, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(-2 + q), 
    -8 + 5*q - q^2, 8 - 5*q + q^2, 0, 5 - 2*q, 0, -2*(-3 + q), 6 - q, 2 - q, 
    0, -8 + 5*q - q^2, 1, 0, -4 + q, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 3 - q, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    3 - q, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4 - q, 0, 
    0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3 + q, 
    -3 + q, -4 + q, 10 - 6*q + q^2, 0, 0, -1, -1, 2 - q, 0, 0, 3 - q, -1, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 3 - q, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {-2 + q, -2 + q, 2, 0, 1, 1, -1, 0, 1, 1, 0, 0, 
    0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 4 - 4*q + q^2, -2 + q, 1, 0, 0, -2 + q, 
    0, 0, 1, 1, 0, 1, -2 + q, 1, 0, 1, 1, -2 + q, -1, 0, 0, 1, 0, 1, 0, 0, 
    2 - q, 0, 0, 0, -2 + q, 0, 1, 0, 0, -1, 0, 0, 0, -2 + q, 0, 0, 1, -1, 0, 
    -1, 0, 1, 2 - q, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 2, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0}, 
   {-2*(-2 + q), 2 - q, -3, -4 + 4*q - q^2, -1, -3, -2*(-3 + q), 0, 
    -13 + 6*q - q^2, 2*(-4 + q), 2 - q, -3*(-3 + q), 6 - q, -4 + q, 
    -8 + 5*q - q^2, 0, 0, 2*(-3 + q), 0, -16 + 8*q - q^2, -1, -6 + q, 3 - q, 
    -4 + 4*q - q^2, 16 - 18*q + 7*q^2 - q^3, -1, -3 + q, 2 - q, 2 - q, 
    9 - 6*q + q^2, 4 - q, -8 + 5*q - q^2, -2, 0, -2, 2 - q, -1, 5 - 2*q, -1, 
    -4 + q, -2*(-2 + q), 1, 5 - q, 1, -5 + q, 0, 2*(-3 + q), 0, 0, -2 + q, 
    0, 0, 0, 6 - 5*q + q^2, 0, -1, 3 - q, 12 - 7*q + q^2, 1, 2, 5 - q, 
    -3 + q, 2 - q, 10 - 6*q + q^2, 3 - q, -8 + 5*q - q^2, 1, 2, 4, -2 + q, 
    -8 + 5*q - q^2, -2 + q, 2*(-3 + q), -10 + 3*q, -3 + q, 8 - 5*q + q^2, 
    -1, 0, 0, 0, -2, 1, 0, 0, 3 - q, 1, -4 + q, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
    0, 3 - q, -3 + q, -2, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
    0, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
    0, 0, 3 - q, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, 0, 0, 1, 0, -1, -1, 
    3 - q, 0, 0, -3 + q, -3 + q, 6 - 5*q + q^2, 0, 0, 2, -3 + q, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 1, 1, 1, -2 + q, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {2 - q, -2*(-2 + q), -3, 0, -8 + 5*q - q^2, -2, 
    -2*(-3 + q), 0, -1, -1, 0, 0, 0, -1, -1, -1, -4 + 4*q - q^2, -1, 
    5 - 2*q, -1, -16 + 8*q - q^2, 0, 9 - 2*q, -4 + 4*q - q^2, 2 - q, 
    -13 + 6*q - q^2, -1, 3 - q, 16 - 18*q + 7*q^2 - q^3, 0, 5 - 2*q, 
    -17 + 11*q - 2*q^2, -1, 0, -1, 2 - q, -2, 0, -2, -2, 2 - q, -2*(-3 + q), 
    0, 0, -3, 0, -1, 0, -2 + q, 2*(-2 + q), 0, 0, 0, 2 - q, 0, -2, 0, 0, 
    -2*(-3 + q), 0, 0, -2, 2 - q, 0, 0, -1, 10 - 3*q, 4 - q, 5 - q, -1, -1, 
    -6 + 5*q - q^2, 0, -1, 0, -2*(-3 + q), 0, 2*(-3 + q), 6 - q, -1, 0, 
    5 - q, 0, 3 - q, 0, 8 - 5*q + q^2, -17 + 8*q - q^2, 0, 0, 0, 0, 0, 0, 0, 
    0, -1, 0, 0, -1, 0, 5 - q, 3 - q, -4 + q, 4 - q, 0, 5 - 2*q, 0, 8 - q, 
    9 - 2*q, 6 - 5*q + q^2, -2 + q, -12 + 7*q - q^2, 3 - q, 0, 
    -18 + 11*q - 2*q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -1, 4 - q, 0, 0, -1, 
    0, -1, -2*(-3 + q), 0, 0, 0}, 
   {1, 0, -3 + q, -2 + q, 0, -4 + q, 11 - 6*q + q^2, 0, -5 + q, -7 + 2*q, 1, 
    10 - 3*q, 15 - 7*q + q^2, -5 + q, -3 + q, 0, 0, -10 + 6*q - q^2, 0, 
    2*(-4 + q), 0, -18 + 8*q - q^2, 4 - q, 0, 6 - 5*q + q^2, 0, 
    -14 + 7*q - q^2, 1, 0, 31 - 28*q + 9*q^2 - q^3, 13 - 7*q + q^2, -3 + q, 
    -1, 0, -3 + q, 0, 0, 4 - q, 0, -4 + q, 1, 0, 15 - 7*q + q^2, 3 - q, 
    -5 + q, 0, -4 + q, 0, 0, 0, 0, 0, 0, 2 - q, 0, -1, 2, 12 - 6*q + q^2, 
    3 - q, 4 - q, 11 - 3*q, -5 + q, 0, 10 - 6*q + q^2, 3 - q, -3 + q, 1, 
    -2*(-4 + q), 9 - 2*q, -1, -3 + q, 0, -15 + 8*q - q^2, -16 + 8*q - q^2, 
    -9 + 6*q - q^2, 3 - q, -4 + q, -1, 3 - q, 0, -4 + q, 0, -3 + q, 0, 
    11 - 6*q + q^2, 0, -1, -3 + q, -5 + q, 10 - 6*q + q^2, 0, 0, 1, 
    -7 + 2*q, 0, 0, 0, 3 - q, -1, -4 + q, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
    0, 0, 0, 0, 0, 0, 1, 0, 4 - q, -3 + q, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -3 + q, 1, 0, -3 + q, -1, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -1, 0, 0, 4 - q, 0, 0, 0, -1, 1, 0, 0, 9 - 6*q + q^2, 
    -3 + q, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 3 - q, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {2*(-2 + q), 2*(-2 + q), 10 - 5*q + q^2, 4 - 4*q + q^2, 8 - 5*q + q^2, 
    13 - 6*q + q^2, -32 + 26*q - 8*q^2 + q^3, 0, 13 - 6*q + q^2, 10 - 3*q, 
    -2 + q, -11 + 4*q, -15 + 7*q - q^2, 11 - 6*q + q^2, 8 - 5*q + q^2, 
    7 - 5*q + q^2, 4 - 4*q + q^2, 12 - 7*q + q^2, -20 + 19*q - 7*q^2 + q^3, 
    16 - 8*q + q^2, 16 - 8*q + q^2, 18 - 8*q + q^2, 
    -48 + 36*q - 10*q^2 + q^3, 4 - 4*q + q^2, -16 + 18*q - 7*q^2 + q^3, 
    13 - 6*q + q^2, 17 - 8*q + q^2, -25 + 24*q - 8*q^2 + q^3, 
    -16 + 18*q - 7*q^2 + q^3, -31 + 28*q - 9*q^2 + q^3, 
    -42 + 32*q - 9*q^2 + q^3, 76 - 87*q + 42*q^2 - 10*q^3 + q^4, 2, 0, 
    4 - q, -2 + q, 2, -5 + 2*q, 2, -2*(-4 + q), 2*(-2 + q), 2*(-3 + q), 
    -15 + 7*q - q^2, -3 + q, 13 - 6*q + q^2, 0, -2*(-3 + q), 0, 2 - q, 
    -2*(-2 + q), 0, 0, 0, -6 + 5*q - q^2, 0, 4 - q, -3 + q, -13 + 7*q - q^2, 
    -12 + 7*q - q^2, -4 + q, -11 + 3*q, 13 - 7*q + q^2, -2 + q, 
    -10 + 6*q - q^2, -3 + q, 8 - 5*q + q^2, 4*(-3 + q), -19 + 8*q - q^2, 
    -21 + 8*q - q^2, 9 - 6*q + q^2, 8 - 5*q + q^2, 6 - 5*q + q^2, 
    15 - 8*q + q^2, 18 - 9*q + q^2, 9 - 6*q + q^2, -28 + 24*q - 8*q^2 + q^3, 
    4 - q, 7 - 2*q, -14 + 7*q - q^2, 2 - q, 4 - q, -9 + 5*q - q^2, 3 - q, 
    -6 + 5*q - q^2, -11 + 6*q - q^2, -8 + 5*q - q^2, 
    33 - 26*q + 8*q^2 - q^3, 3 - q, 5 - q, -10 + 6*q - q^2, 0, 0, -1, 
    7 - 2*q, 0, 2 - q, 0, -3 + q, 3 - q, 4 - q, -11 + 6*q - q^2, 2*(-2 + q), 
    8 - 5*q + q^2, -8 + 5*q - q^2, 0, -5 + 2*q, 0, -17 + 8*q - q^2, 
    2*(-5 + q), -6 + 5*q - q^2, 2 - q, 24 - 23*q + 8*q^2 - q^3, -3 + q, 0, 
    18 - 11*q + 2*q^2, 0, 0, -1, 0, -4 + q, 3 - q, 0, 0, 0, 4 - q, 3 - q, 
    -8 + 5*q - q^2, 0, 0, 1, 0, 1, 2*(-3 + q), 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 2*(-2 + q), 2, 0, 2, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
    0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 4 - 4*q + q^2, -2*(-3 + q), 
    2*(-2 + q), 4, -2, 2, 2, 0, 4*(-3 + q), 2*(-5 + q), -5 + 2*q, 
    -2*(-4 + q), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, -2, 0, 0, 0, 0, 0, 
    0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 2*(-5 + q), 
    0, 0, 0, -5 + 2*q, 0, -2*(-4 + q), 0, 0, 0, 0, -4, 0, 0, 2*(-3 + q), 0, 
    -2*(-5 + q), 0, 0, -1, 2*(-3 + q), 1, 1, 9 - 2*q, -3, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3 - q, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {2 - q, -2*(-2 + q), -9 + 5*q - q^2, 0, -2, -2, 4 - q, 0, -1, -3 + q, 0, 
    0, 1, 0, -1, 0, 0, -3 + q, 0, -1, -2, 0, 0, -4 + 4*q - q^2, 2 - q, -2, 
    0, 0, 2 - q, 1, 0, -1, -12 + 6*q - q^2, -4 + 4*q - q^2, -16 + 8*q - q^2, 
    18 - 19*q + 7*q^2 - q^3, -4, 4 - q, -2, -2, 2 - q, -4*(-3 + q), 
    13 - 3*q, 5 - 2*q, -21 + 12*q - 2*q^2, 0, -4 + q, 0, 0, -2 + q, 0, 0, 0, 
    6 - 5*q + q^2, 0, -4 + q, 0, 0, 4 - q, 0, 1, 0, 2 - q, 1, 0, -1, 4 - q, 
    0, 2, 0, -1, -2 + q, 0, 2*(-3 + q), 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 
    -7 + 2*q, -1, 0, 1, 0, 3 - q, 0, -5 + q, 0, 0, 1, 0, -4 + q, 0, 5 - q, 
    0, 0, 0, 0, 4 - q, 0, 0, 13 - 3*q, 0, 0, 0, 5 - 2*q, 0, 
    -21 + 12*q - 2*q^2, 0, 0, 0, 0, 7 - q, 0, 0, 12 - 7*q + q^2, 0, 
    -20 + 9*q - q^2, 0, 0, 3 - q, -2*(-3 + q), -8 + 5*q - q^2, -3 + q, 
    -9 + 2*q, 14 - 7*q + q^2, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -3 + q, 0, -1, 0, -3 + q, 9 - 6*q + q^2, 0, 0, 
    0, 1, 4 - q, 1, -3 + q, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 3 - q, 0, 0, 
    1, 0, 0, 0, 3 - q, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 2*(-2 + q), 2, 0, 2, 2, -2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
    0, 8 - 5*q + q^2, -2*(-3 + q), 0, 2*(-3 + q), -2, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 2, 0, 0, 2*(-3 + q), -2, 0, 0, 0, 0, 0, 0, 2*(-3 + q), 
    -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 
    0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 0, -1, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {2 - q, -2*(-2 + q), -3, -4 + 4*q - q^2, -2, -13 + 6*q - q^2, 10 - 3*q, 
    0, -3, -4 + q, 2 - q, -3*(-3 + q), 5 - q, -5 + q, -1, 0, 0, -1, 0, 
    -4 + q, -2, -2, 3 - q, -4 + 4*q - q^2, -2*(-2 + q), -2, -3 + q, 2 - q, 
    2 - q, 3 - q, 4 - q, -3, -1, 0, -1, 2 - q, -2, 5 - 2*q, -8 + 5*q - q^2, 
    -16 + 8*q - q^2, 16 - 18*q + 7*q^2 - q^3, -2*(-3 + q), 9 - 2*q, 3 - q, 
    -18 + 11*q - 2*q^2, 0, -1, 0, 0, -2 + q, 0, 0, 0, 2 - q, 0, -2, 3 - q, 
    12 - 7*q + q^2, -2*(-3 + q), 6 - q, -2*(-3 + q), -9 + 6*q - q^2, 2 - q, 
    3 - q, 1, -2, -2*(-3 + q), 6 - q, 11 - 6*q + q^2, -6 + 5*q - q^2, 
    -8 + 5*q - q^2, -6 + 5*q - q^2, -5 + q, -11 + 6*q - q^2, -3 + q, 
    7 - 2*q, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -5 + q, 0, 0, 0, 0, 0, 0, -2, 0, 
    0, 0, 0, -1, 0, 4 - q, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -3, 0, 
    2 - q, 0, 0, 0, 0, -1, 0, 0, -2, 0, 3 - q, 0, 0, -1, 0, -1, -2*(-3 + q), 
    0, 0, -1}, {0, -3*(-2 + q), -3, 0, -9 + 5*q - q^2, -3, 7 - 2*q, 0, 0, 0, 
    0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -7 + 2*q, 0, 2, 0, 0, -3, 0, 0, 0, 0, 0, 
    0, -2, -4 + 4*q - q^2, 2*(-3 + q), -2*(-2 + q), -14 + 6*q - q^2, 4 - q, 
    -9 + 5*q - q^2, -7 + 2*q, 0, 40 - 29*q + 8*q^2 - q^3, 20 - 8*q + q^2, 
    5 - 2*q, -16 + 7*q - q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6 + q, 1, 0, 
    15 - 8*q + q^2, 5 - q, 0, -4 + q, 0, 0, 0, 0, 7 - 2*q, 2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -1, 1, 0, 4 - q, 0, 5 - q, 20 - 8*q + q^2, 0, 0, -4 + q, 
    5 - 2*q, 0, -16 + 7*q - q^2, 0, 0, 2, 0, -2*(-4 + q), 0, -4 + q, 
    7 - 2*q, -1, -35 + 16*q - 2*q^2, -4 + q, 1, 1, 8 - 3*q, -1, -3 + q, 
    -25 + 13*q - 2*q^2, 5 - q, 0, 0, 0}, 
   {0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -3 + q, 0, 0, 3 - q, 0, -3 + q, 0, 0, 
    15 - 7*q + q^2, 3 - q, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
    4 - q, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 2*(-3 + q), 2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2, 0, -2, 0, 0, -2*(-4 + q), 9 - 6*q + q^2, 2*(-3 + q), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, 
   {-2 + q, 3*(-2 + q), 10 - 5*q + q^2, 4 - 4*q + q^2, 9 - 5*q + q^2, 
    23 - 12*q + 2*q^2, -36 + 27*q - 8*q^2 + q^3, 0, 3, -2*(-3 + q), -2 + q, 
    -11 + 4*q, -14 + 7*q - q^2, 12 - 6*q + q^2, 1, 0, 0, 3 - q, 0, 4 - q, 
    7 - 2*q, 4 - q, -11 + 6*q - q^2, 4 - 4*q + q^2, 2*(-2 + q), 3, 3 - q, 
    -2 + q, -2 + q, -10 + 6*q - q^2, 2*(-3 + q), 3, 12 - 6*q + q^2, 
    4 - 4*q + q^2, 16 - 8*q + q^2, -18 + 19*q - 7*q^2 + q^3, 14 - 6*q + q^2, 
    -42 + 32*q - 9*q^2 + q^3, 9 - 5*q + q^2, 20 - 9*q + q^2, 
    -16 + 18*q - 7*q^2 + q^3, -40 + 29*q - 8*q^2 + q^3, 
    -83 + 52*q - 12*q^2 + q^3, -38 + 31*q - 9*q^2 + q^3, 
    121 - 122*q + 52*q^2 - 11*q^3 + q^4, 0, 4 - q, 0, 0, 2 - q, 0, 0, 0, 
    -6 + 5*q - q^2, 0, -2*(-4 + q), -13 + 7*q - q^2, -13 + 7*q - q^2, 
    -21 + 13*q - 2*q^2, -18 + 8*q - q^2, -16 + 8*q - q^2, 
    33 - 29*q + 9*q^2 - q^3, -2 + q, -13 + 7*q - q^2, -4 + q, 3, 3*(-3 + q), 
    -7 + q, -12 + 6*q - q^2, 6 - 5*q + q^2, 8 - 5*q + q^2, 6 - 5*q + q^2, 
    11 - 3*q, 37 - 30*q + 9*q^2 - q^3, 9 - 6*q + q^2, 3*(-3 + q), 0, 0, -1, 
    0, 0, -2, 0, 0, 0, -1, 10 - 3*q, 1, 1, -3 + q, 0, -4 + q, -4 + q, 
    18 - 8*q + q^2, 0, 0, -1, 0, -2*(-3 + q), 0, -14 + 7*q - q^2, 0, 1, -1, 
    0, 2*(-3 + q), 0, -7 + 2*q, -23 + 9*q - q^2, 0, 0, 4 - q, -5 + 2*q, 0, 
    29 - 17*q + 3*q^2, 0, -2 + q, -5 + q, 0, -21 + 9*q - q^2, 1, 4 - q, 
    -13 + 7*q - q^2, 3 - q, 63 - 44*q + 11*q^2 - q^3, 12 - 7*q + q^2, 
    -10 + 6*q - q^2, -3 + q, -8 + 3*q, 8 - 5*q + q^2, 9 - 6*q + q^2, 
    25 - 13*q + 2*q^2, -40 + 31*q - 9*q^2 + q^3, 0, 0, 1}, 
   {2*(-2 + q), 0, 2, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 2, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 
    4 - 4*q + q^2, -2*(-4 + q), 2*(-2 + q), 0, 0, 0, 0, 0, 0, 0, 
    -2*(-3 + q), 2*(-3 + q), 0, 0, 0, 0, 0, 2*(-2 + q), 2*(-3 + q), 
    -5 + 2*q, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(-2 + q), 2, -2, 
    0, 0, 0, 0, 0, 2, 0, 0, 0, -2, 0, 0, 2*(-2 + q), 0, 2*(-3 + q), -1, 2, 
    0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
    2*(-3 + q), 2, 0, 0, 0, 2*(-3 + q), -1, 1, 1, 0, 0, 1, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-3*(-2 + q), 0, -3, 0, 0, 0, 0, -4 + 4*q - q^2, -3, -3, -2*(-2 + q), 0, 
    0, -1, -9 + 5*q - q^2, 0, 0, -7 + 2*q, 0, -7 + 2*q, 0, -2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -14 + 6*q - q^2, 0, -6 + q, 0, -2, 4 - q, 0, 0, 0, 0, 
    1, 0, 0, -4 + 4*q - q^2, -20 + 9*q - q^2, 20 - 20*q + 7*q^2 - q^3, 
    2*(-2 + q), 0, 0, 0, 8 - 6*q + q^2, 0, 0, 2*(-3 + q), 12 - 7*q + q^2, 0, 
    0, 3 - q, 0, 0, -2*(-2 + q), -2*(-3 + q), 5 - 2*q, -10 + 5*q - q^2, 0, 
    2, 0, 0, 0, 0, -4 + q, 0, 0, 0, -1, 0, 0, 2*(-2 + q), -6 + q, 2, 0, 0, 
    0, 0, 0, -4 + q, -1, 0, 2 - q, 7 - 2*q, 1, -1, 8 - 6*q + q^2, 0, 
    12 - 7*q + q^2, 1, -4 + q, 0, 0, 0, 0, 10 - 5*q + q^2, 0, 4 - q, 0, 
    4 - q, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3 - q, 0, 0, -1, 7 - 2*q, 
    -14 + 7*q - q^2, -1, -3 + q, 0, 8 - 3*q, 1, -1, -3 + q, 0, 0, 
    -8 + 5*q - q^2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 2 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 2 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-2*(-2 + q), 2 - q, -3, 0, -1, -1, 1, -4 + 4*q - q^2, -2, -2, 
    -2*(-2 + q), 0, 0, -1, -2, -7 + 5*q - q^2, -4 + 4*q - q^2, -2, 8 - 3*q, 
    -2, -4 + q, 0, 5 - q, -4 + 4*q - q^2, 2 - q, -3, -1, 3 - q, -2*(-2 + q), 
    0, 5 - 2*q, -6 + q, -2, 0, -2, 2 - q, -1, 0, -1, -1, 2 - q, 1, 0, 0, -1, 
    0, -2, -2*(-2 + q), -10 + 7*q - q^2, -8 + 6*q - q^2, 
    8 - 12*q + 6*q^2 - q^3, 0, -2*(-2 + q), 2 - q, -4 + 4*q - q^2, -1, 0, 0, 
    1, 0, 0, 0, 2 - q, 0, 0, -3, -2*(-3 + q), -2*(-4 + q), 7 - 2*q, 
    -10 + 9*q - 2*q^2, -1, -2 + q, -2, -1, 0, -2*(-3 + q), 0, -4 + q, 5 - q, 
    -1, 0, 7 - 2*q, 0, 1, 0, 4 - q, -7 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -1, 0, 1, 5 - 2*q, -5 + q, -2*(-4 + q), 2 - q, 5 - 2*q, 
    -11 + 9*q - 2*q^2, 8 - q, 5 - q, 8 - 6*q + q^2, -10 + 7*q - q^2, 
    -7 + 2*q, 1, -2 + q, -5 + q, -4 + 4*q - q^2, 11 - 7*q + q^2, 0, 0, 0, 0, 
    0, 0, -2, 0, -1, 5 - q, 0, 0, -1, 0, 0, 1, -1, 5 - 2*q, -4 + q}, 
   {2*(9 - 6*q + q^2), 2*(9 - 6*q + q^2), 4*(-7 + 2*q), 
    2*(-13 + 16*q - 7*q^2 + q^3), 2*(-7 + 2*q), 4*(-7 + 2*q), 
    2*(35 - 19*q + 3*q^2), 2*(-2 + q), 4*(-7 + 2*q), -2*(19 - 8*q + q^2), 
    2*(16 - 11*q + 2*q^2), 2*(35 - 19*q + 3*q^2), 2*(28 - 11*q + q^2), 
    -4*(18 - 9*q + q^2), 2*(-7 + 2*q), 2*(-5 + 2*q), 
    2*(-13 + 16*q - 7*q^2 + q^3), -2*(16 - 7*q + q^2), 
    2*(19 - 12*q + 2*q^2), -2*(19 - 8*q + q^2), -2*(19 - 8*q + q^2), 
    4*(-9 + 2*q), 4*(19 - 9*q + q^2), 4*(-2 + q), 2*(16 - 11*q + 2*q^2), 
    4*(-7 + 2*q), -2*(18 - 8*q + q^2), 2*(17 - 11*q + 2*q^2), 
    2*(16 - 11*q + 2*q^2), 2*(33 - 17*q + 2*q^2), 2*(35 - 19*q + 3*q^2), 
    -2*(39 - 19*q + 2*q^2), 4*(-7 + 2*q), -13 + 16*q - 7*q^2 + q^3, 
    -2*(19 - 8*q + q^2), 2*(16 - 11*q + 2*q^2), 4*(-7 + 2*q), 
    2*(35 - 19*q + 3*q^2), 2*(-7 + 2*q), -2*(19 - 8*q + q^2), 
    2*(16 - 11*q + 2*q^2), 2*(35 - 19*q + 3*q^2), 4*(28 - 11*q + q^2), 
    35 - 19*q + 3*q^2, -8*(18 - 9*q + q^2), -13 + 16*q - 7*q^2 + q^3, 
    -2*(19 - 8*q + q^2), 2*(16 - 11*q + 2*q^2), -2*(10 - 6*q + q^2), 
    -2*(10 - 6*q + q^2), 2*(6 - 5*q + q^2), 
    17 - 32*q + 24*q^2 - 8*q^3 + q^4, -2*(-22 + 21*q - 8*q^2 + q^3), 
    -2*(-22 + 21*q - 8*q^2 + q^3), 2*(-24 + 29*q - 13*q^2 + 2*q^3), 
    -2*(19 - 8*q + q^2), 4*(18 - 9*q + q^2), 4*(18 - 9*q + q^2), 
    -2*(-38 + 28*q - 9*q^2 + q^3), 4*(20 - 8*q + q^2), 4*(20 - 8*q + q^2), 
    2*(-75 + 52*q - 12*q^2 + q^3), 2*(16 - 11*q + 2*q^2), 
    4*(18 - 9*q + q^2), 35 - 19*q + 3*q^2, -4*(18 - 9*q + q^2), 
    2*(35 - 19*q + 3*q^2), 2*(38 - 14*q + q^2), 2*(38 - 14*q + q^2), 
    -2*(34 - 22*q + 3*q^2), -2*(18 - 9*q + q^2), 
    2*(-46 + 50*q - 21*q^2 + 3*q^3), 2*(-82 + 51*q - 12*q^2 + q^3), 
    2*(-82 + 51*q - 12*q^2 + q^3), 2*(-42 + 39*q - 15*q^2 + 2*q^3), 
    -2*(-95 + 66*q - 15*q^2 + q^3), 4*(-4 + q), -2*(18 - 8*q + q^2), 
    2*(35 - 17*q + 2*q^2), -2*(12 - 7*q + q^2), 6*(-4 + q), 
    2*(26 - 11*q + q^2), -13 + 6*q - q^2, -2*(-24 + 22*q - 8*q^2 + q^3), 
    2*(25 - 10*q + q^2), -2*(-10 + 3*q), -2*(60 - 29*q + 4*q^2), 6*(-4 + q), 
    4*(-7 + q), 2*(27 - 12*q + q^2), 4*(12 - 7*q + q^2), 
    2*(28 - 13*q + 2*q^2), -8*(-4 + q), -2*(71 - 30*q + 3*q^2), 
    2*(21 - 14*q + 2*q^2), 2*(-45 + 39*q - 11*q^2 + q^3), 
    2*(18 - 9*q + q^2), 28 - 13*q + 2*q^2, 2*(-54 + 38*q - 10*q^2 + q^3), 
    -39 + 14*q - q^2, 4*(39 - 22*q + 3*q^2), 2*(17 - 11*q + 2*q^2), 
    -2*(21 - 10*q + q^2), 2*(26 - 11*q + q^2), 5 - 4*q + q^2, 
    2*(35 - 19*q + 3*q^2), -2*(13 - 8*q + q^2), 4*(22 - 9*q + q^2), 
    4*(28 - 11*q + q^2), 2*(18 - 10*q + q^2), 2*(-40 + 33*q - 10*q^2 + q^3), 
    -2*(51 - 28*q + 4*q^2), 35 - 19*q + 3*q^2, -23 + 28*q - 13*q^2 + 2*q^3, 
    -8*(18 - 9*q + q^2), -2*(8 - 6*q + q^2), -2*(-47 + 39*q - 11*q^2 + q^3), 
    -4*(-17 + 5*q), 28 - 13*q + 2*q^2, 2*(29 - 10*q + q^2), 
    -61 + 34*q - 5*q^2, -4*(16 - 8*q + q^2), 4*(18 - 9*q + q^2), 
    2*(-54 + 38*q - 10*q^2 + q^3), 2*(-115 + 68*q - 14*q^2 + q^3), 
    -8*(12 - 7*q + q^2), -2*(-105 + 71*q - 15*q^2 + q^3), 35 - 19*q + 3*q^2, 
    35 - 19*q + 3*q^2, -2*(18 - 9*q + q^2), 2*(-42 + 39*q - 15*q^2 + 2*q^3), 
    -64 + 29*q - 3*q^2, 177 - 117*q + 27*q^2 - 2*q^3, -18 + 9*q - q^2, 
    41 - 28*q + 5*q^2, -56 + 34*q - 5*q^2}, 
   {1, 0, -3 + q, 0, 0, 0, 1, -2 + q, -4 + q, -3 + q, 7 - 5*q + q^2, 1, 1, 
    2*(-3 + q), -3 + q, 0, 0, -10 + 6*q - q^2, 0, -13 + 7*q - q^2, -1, 
    -9 + 2*q, 3 - q, 0, 0, 0, -1, 0, 0, 3 - q, 1, 0, -4 + q, 0, 
    -12 + 7*q - q^2, 0, 0, 1, 0, -1, 0, 0, -2*(-4 + q), 0, 0, 0, -4 + q, 
    7 - 5*q + q^2, -9 + 6*q - q^2, 0, 0, 0, 19 - 21*q + 8*q^2 - q^3, 0, 0, 
    -2, -3*(-3 + q), 3 - q, 2, 16 - 7*q + q^2, 3, 2*(-3 + q), 0, 0, 1, 
    2*(-3 + q), 1, 11 - 3*q, 1, -2 + q, 0, 0, -22 + 13*q - 2*q^2, 0, -1, 1, 
    -4 + q, -1, 3 - q, 0, -4 + q, 0, -1, 0, 1, 0, 0, -7 + 2*q, -8 + q, 
    -2*(-3 + q), 8 - 6*q + q^2, 10 - 6*q + q^2, 4 - q, -7 + 2*q, 2 - q, 0, 
    3 - q, 0, -1, 0, 0, 0, 0, 7 - 2*q, 0, 1, 0, 17 - 8*q + q^2, -2*(-4 + q), 
    2 - q, -6 + 5*q - q^2, -1, 0, 0, 0, 0, 0, 16 - 5*q, 10 - 6*q + q^2, 
    7 - q, -9 + 6*q - q^2, -4 + q, 3 - q, -13 + 7*q - q^2, -5 + q, 
    -12 + 7*q - q^2, 3 - q, 1, 0, 0, -1, 0, 0, -3 + q, 0, 0}, 
   {1, 0, -3 + q, 0, 0, 0, 1, 0, -4 + q, -13 + 7*q - q^2, 0, 1, -2*(-4 + q), 
    0, -3 + q, 0, 0, -10 + 6*q - q^2, 0, -4 + q, 0, -5 + q, 0, -2 + q, 
    6 - 5*q + q^2, 0, -1, 0, 1, -2*(-3 + q), 1, -3 + q, -4 + q, 0, -3 + q, 
    6 - 5*q + q^2, 0, 1, 0, 0, 1, 0, 1, 0, 2*(-3 + q), 0, -14 + 7*q - q^2, 
    0, 0, -9 + 6*q - q^2, 0, 0, 0, 19 - 21*q + 8*q^2 - q^3, 0, -1, 0, 3 - q, 
    1, 0, 19 - 8*q + q^2, 0, 1, -3*(-3 + q), 1, -3 + q, 1, 0, 15 - 4*q, 0, 
    -3 + q, -1, -2, -25 + 13*q - 2*q^2, -1, 3 - q, -4 + q, -1, 3 - q, 0, 
    -11 + 3*q, 7 - 2*q, -1, 0, 18 - 8*q + q^2, 7 - 2*q, -24 + 13*q - 2*q^2, 
    -3 + q, -2, 3 - q, 0, 11 - 6*q + q^2, -2*(-4 + q), -23 + 10*q - q^2, 0, 
    0, 3 - q, 11 - 6*q + q^2, -12 + 7*q - q^2, -11 + 3*q, 15 - 8*q + q^2, 0, 
    0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2*(-3 + q), 0, 0, 0, 0, 1, 0, 0, 
    3 - q, 0, -5 + q, 0, 0, 1, 0, -3 + q, -1, 0, 5 - q, 0, 0, 0}, 
   {-28 + 19*q - 3*q^2, -2*(9 - 6*q + q^2), 57 - 35*q + 9*q^2 - q^3, 
    27 - 33*q + 14*q^2 - 2*q^3, -2*(-7 + 2*q), -4*(-7 + 2*q), 
    -83 + 49*q - 8*q^2, 20 - 22*q + 8*q^2 - q^3, 60 - 36*q + 9*q^2 - q^3, 
    74 - 46*q + 11*q^2 - q^3, -87 + 98*q - 44*q^2 + 10*q^3 - q^4, 
    -83 + 49*q - 8*q^2, -75 + 34*q - 4*q^2, 127 - 99*q + 28*q^2 - 3*q^3, 
    43 - 31*q + 9*q^2 - q^3, 28 - 25*q + 8*q^2 - q^3, 
    27 - 33*q + 14*q^2 - 2*q^3, 74 - 50*q + 12*q^2 - q^3, 
    -87 + 94*q - 43*q^2 + 10*q^3 - q^4, 81 - 52*q + 12*q^2 - q^3, 
    40 - 17*q + 2*q^2, 61 - 22*q + 2*q^2, -103 + 66*q - 14*q^2 + q^3, 
    24 - 24*q + 8*q^2 - q^3, -80 + 92*q - 43*q^2 + 10*q^3 - q^4, 
    -4*(-7 + 2*q), 39 - 17*q + 2*q^2, -2*(22 - 16*q + 3*q^2), 
    -43 + 32*q - 6*q^2, -97 + 65*q - 14*q^2 + q^3, -83 + 49*q - 8*q^2, 
    143 - 113*q + 34*q^2 - 4*q^3, 60 - 36*q + 9*q^2 - q^3, 
    13 - 16*q + 7*q^2 - q^3, 72 - 45*q + 11*q^2 - q^3, 
    -76 + 88*q - 42*q^2 + 10*q^3 - q^4, -4*(-7 + 2*q), -83 + 49*q - 8*q^2, 
    -2*(-7 + 2*q), 40 - 17*q + 2*q^2, -43 + 32*q - 6*q^2, 
    -2*(35 - 19*q + 3*q^2), -131 + 56*q - 6*q^2, -35 + 19*q - 3*q^2, 
    199 - 135*q + 32*q^2 - 3*q^3, 14 - 17*q + 7*q^2 - q^3, 
    83 - 53*q + 12*q^2 - q^3, -91 + 102*q - 45*q^2 + 10*q^3 - q^4, 
    49 - 41*q + 11*q^2 - q^3, 42 - 35*q + 10*q^2 - q^3, 
    -38 + 57*q - 33*q^2 + 9*q^3 - q^4, -18 + 33*q - 24*q^2 + 8*q^3 - q^4, 
    -105 + 123*q - 56*q^2 + 12*q^3 - q^4, 
    -96 + 115*q - 55*q^2 + 12*q^3 - q^4, 
    116 - 195*q + 139*q^2 - 53*q^3 + 11*q^4 - q^5, 49 - 24*q + 3*q^2, 
    -121 + 91*q - 23*q^2 + 2*q^3, -100 + 66*q - 14*q^2 + q^3, 
    -89 + 66*q - 19*q^2 + 2*q^3, -127 + 75*q - 15*q^2 + q^3, 
    -127 + 70*q - 14*q^2 + q^3, 229 - 217*q + 80*q^2 - 14*q^3 + q^4, 
    -47 + 36*q - 7*q^2, -107 + 71*q - 15*q^2 + q^3, -48 + 30*q - 5*q^2, 
    174 - 150*q + 49*q^2 - 6*q^3, -83 + 49*q - 8*q^2, 
    -125 + 71*q - 14*q^2 + q^3, -3*(37 - 17*q + 2*q^2), 
    129 - 127*q + 42*q^2 - 5*q^3, 70 - 56*q + 17*q^2 - 2*q^3, 
    113 - 120*q + 45*q^2 - 6*q^3, 274 - 211*q + 56*q^2 - 5*q^3, 
    242 - 176*q + 45*q^2 - 4*q^3, 101 - 93*q + 32*q^2 - 4*q^3, 
    -380 + 395*q - 166*q^2 + 34*q^3 - 3*q^4, 29 - 11*q + q^2, 
    39 - 17*q + 2*q^2, -100 + 65*q - 14*q^2 + q^3, 28 - 19*q + 3*q^2, 
    52 - 24*q + 3*q^2, -85 + 53*q - 12*q^2 + q^3, 16 - 7*q + q^2, 
    -54 + 51*q - 17*q^2 + 2*q^3, -90 + 55*q - 12*q^2 + q^3, 
    -36 + 17*q - 2*q^2, 193 - 126*q + 28*q^2 - 2*q^3, 47 - 23*q + 3*q^2, 
    47 - 14*q + q^2, -85 + 55*q - 12*q^2 + q^3, -74 + 59*q - 14*q^2 + q^3, 
    -111 + 80*q - 21*q^2 + 2*q^3, -57 + 26*q - 3*q^2, 
    235 - 145*q + 30*q^2 - 2*q^3, -65 + 62*q - 19*q^2 + 2*q^3, 
    135 - 156*q + 67*q^2 - 13*q^3 + q^4, -64 + 48*q - 12*q^2 + q^3, 
    -53 + 37*q - 10*q^2 + q^3, 188 - 178*q + 69*q^2 - 13*q^3 + q^4, 
    63 - 31*q + 4*q^2, -248 + 196*q - 53*q^2 + 5*q^3, 
    -2*(22 - 16*q + 3*q^2), 73 - 57*q + 17*q^2 - 2*q^3, 
    2*(-52 + 37*q - 10*q^2 + q^3), -11 + 9*q - 2*q^2, -83 + 49*q - 8*q^2, 
    79 - 82*q + 30*q^2 - 4*q^3, -141 + 83*q - 16*q^2 + q^3, 
    -131 + 56*q - 6*q^2, -61 + 49*q - 12*q^2 + q^3, 
    139 - 130*q + 40*q^2 - 4*q^3, 185 - 167*q + 63*q^2 - 12*q^3 + q^4, 
    -35 + 19*q - 3*q^2, 31 - 35*q + 14*q^2 - 2*q^3, 
    199 - 135*q + 32*q^2 - 3*q^3, 34 - 39*q + 15*q^2 - 2*q^3, 
    -2*(102 - 117*q + 52*q^2 - 11*q^3 + q^4), -111 + 56*q - 7*q^2, 
    -58 + 43*q - 11*q^2 + q^3, -74 + 29*q - 3*q^2, 
    107 - 86*q + 23*q^2 - 2*q^3, 105 - 78*q + 21*q^2 - 2*q^3, 
    -100 + 66*q - 14*q^2 + q^3, 215 - 207*q + 79*q^2 - 14*q^3 + q^4, 
    284 - 190*q + 42*q^2 - 3*q^3, 151 - 122*q + 33*q^2 - 3*q^3, 
    -417 + 423*q - 167*q^2 + 30*q^3 - 2*q^4, -48 + 30*q - 5*q^2, 
    -35 + 19*q - 3*q^2, 70 - 56*q + 17*q^2 - 2*q^3, 
    101 - 93*q + 32*q^2 - 4*q^3, 64 - 29*q + 3*q^2, 
    -249 + 193*q - 50*q^2 + 4*q^3, 52 - 47*q + 16*q^2 - 2*q^3, 
    -132 + 163*q - 82*q^2 + 20*q^3 - 2*q^4, 
    152 - 165*q + 71*q^2 - 14*q^3 + q^4}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3 + q, 0, -1, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 3 - q, 0, 0, 0, 0, 1, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3 + q, 10 - 6*q + q^2, 0, 0, 3 - q, 0, 
    0, 0, 1, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, -2*(-3 + q), 1, -1, 
    0, 0, 0, 0, 0, -3 + q, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -3 + q, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    10 - 6*q + q^2, 0, 1, 3 - q, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -3 + q, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 1, -3 + q, 0, -3 + q, -4 + q, 10 - 6*q + q^2, 0, 0, -1, 0, 1, 4 - q, 
    -3 + q, 0, 0, 0, -1, 0, -1, -13 + 7*q - q^2, -5 + q, 7 - 2*q, 0, 0, 
    -4 + q, -1, 0, 0, 3 - q, 1, 0, 0, 0, -2, 0, -4 + q, 1, -3 + q, 
    -13 + 7*q - q^2, 0, 11 - 6*q + q^2, -4*(-4 + q), 1, 2*(-3 + q), 0, 0, 0, 
    -1, 0, 0, 0, 1, 0, 0, -12 + 7*q - q^2, 3 - q, 3 - q, 
    29 - 27*q + 9*q^2 - q^3, 20 - 8*q + q^2, 13 - 7*q + q^2, 
    -12 + 7*q - q^2, 0, 0, 0, 0, 10 - 6*q + q^2, 11 - 3*q, 3 - q, 0, 0, 0, 
    -6 + q, -1, -1, 0, 0, 0, 4 - q, 0, 0, 0, 0, 1, 0, 0, -1, -5 + q, -6 + q, 
    12 - 7*q + q^2, 4 - q, 2, 4 - q, 2*(-4 + q), 0, 0, 0, 0, 0, 0, 0, 1, 
    -3 + q, 3 - q, 0, 1, 0, 19 - 8*q + q^2, -4*(-4 + q), 3 - q, -1, 
    -12 + 7*q - q^2, 1, 0, 2*(-3 + q), 0, 0, 18 - 5*q, 2, 18 - 8*q + q^2, 
    -4 + q, -12 + 7*q - q^2, 3 - q, -3 + q, -29 + 15*q - 2*q^2, 
    -12 + 7*q - q^2, 3 - q, 0, 1, 0, -1, -7 + 2*q, 1, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -4 + q, 
    0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 4 - q, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 0, 13 - 7*q + q^2, 0, 0, 
    0, 0, 0, 0, 0, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 7 - 2*q, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 4 - q, 0, 0, 0, 0, 
    0, 0, -1, 0, -4 + q, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 0, 
    13 - 7*q + q^2, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, 4 - q, -4 + q, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, -1, 3 - q, 2 - q, 3 - q, 10 - 3*q, -21 + 12*q - 2*q^2, 0, 
    -2*(-4 + q), 5 - q, -7 + 5*q - q^2, -36 + 20*q - 3*q^2, -21 + 9*q - q^2, 
    41 - 31*q + 9*q^2 - q^3, 0, 0, 0, 1, 0, 17 - 8*q + q^2, 13 - 7*q + q^2, 
    22 - 9*q + q^2, -47 + 36*q - 10*q^2 + q^3, 0, -1, 4 - q, 6 - q, 
    -9 + 6*q - q^2, 0, -7 + 2*q, -22 + 13*q - 2*q^2, 7 - 2*q, 0, 0, 2, 0, 
    4 - q, -15 + 7*q - q^2, 3 - q, 18 - 8*q + q^2, -6 + 5*q - q^2, 
    -11 + 6*q - q^2, -37 + 13*q - q^2, -10 + 6*q - q^2, 
    39 - 31*q + 9*q^2 - q^3, 0, 0, 0, 1, 0, 0, 0, -5 + 2*q, 0, 0, 
    12 - 7*q + q^2, -44 + 35*q - 10*q^2 + q^3, -50 + 37*q - 10*q^2 + q^3, 
    -31 + 28*q - 9*q^2 + q^3, -68 + 45*q - 11*q^2 + q^3, 
    -56 + 42*q - 11*q^2 + q^3, 112 - 127*q + 57*q^2 - 12*q^3 + q^4, 0, 
    -5 + q, -12 + 7*q - q^2, -2*(-3 + q), -10 + 6*q - q^2, -28 + 11*q - q^2, 
    -15 + 8*q - q^2, 21 - 22*q + 8*q^2 - q^3, 3 - q, 2 - q, 
    60 - 34*q + 5*q^2, 13 - 7*q + q^2, 30 - 28*q + 9*q^2 - q^3, 
    -19 + 12*q - 2*q^2, 0, 0, -4 + q, 0, 0, 0, 0, -1, 0, 0, 5 - q, 5 - q, 
    -2*(-5 + q), -13 + 7*q - q^2, -4 + q, -5 + q, -16 + 8*q - q^2, 
    25 - 10*q + q^2, 0, 0, 0, 0, 1, 0, -4 + q, -1, 3 - q, -3 + q, 0, -1, 0, 
    -33 + 16*q - 2*q^2, 4*(-4 + q), -3 + q, 2*(9 - 6*q + q^2), 
    12 - 7*q + q^2, -1, 2 - q, -2*(-3 + q), 0, -7 + 5*q - q^2, 
    -49 + 24*q - 3*q^2, -16 + 8*q - q^2, -22 + 9*q - q^2, 
    43 - 35*q + 10*q^2 - q^3, 12 - 7*q + q^2, -3 + q, 10 - 6*q + q^2, 
    37 - 21*q + 3*q^2, 40 - 34*q + 10*q^2 - q^3, -34 + 29*q - 9*q^2 + q^3, 
    0, -1, 0, 3 - q, 7 - 2*q, -11 + 6*q - q^2, 0, 0, 3 - q}, 
   {-2*(-2 + q), 2 - q, -9 + 5*q - q^2, 0, -1, -1, 3 - q, 0, -2, -4 + q, 0, 
    0, 1, 0, -2, 0, 0, -4 + q, 0, -2, -1, 0, 0, -4 + 4*q - q^2, 2 - q, -1, 
    0, 0, 2 - q, 1, 0, -1, -4, 0, -4 + q, 2 - q, -12 + 6*q - q^2, 4 - q, -1, 
    -1, 2 - q, 4 - q, 1, 0, -2, -4 + 4*q - q^2, 2*(-4 + q), -2*(-2 + q), 0, 
    -2 + q, 0, 0, 0, 2 - q, 0, -16 + 8*q - q^2, -2*(-3 + q), 0, 3 - q, 0, 1, 
    0, 18 - 19*q + 7*q^2 - q^3, 12 - 7*q + q^2, 5 - 2*q, -9 + 5*q - q^2, 
    3 - q, 0, 2, 0, -1, -6 + 5*q - q^2, 0, -4 + q, 0, 3 - q, 0, 0, 1, 
    2*(-2 + q), -4 + q, 9 - 5*q + q^2, 0, 0, 1, 1, -4 + q, -5 + q, 0, 1, 0, 
    4 - q, 0, -1, 8 - 6*q + q^2, -2 + q, -2*(-3 + q), 3 - q, 
    -11 + 6*q - q^2, -1, 4 - q, 0, 0, 2, 0, 4 - q, 0, 0, 1, 0, 0, 0, 0, 0, 
    -2, 0, 0, 0, 1, 1, 0, 0, 12 - 7*q + q^2, -4 + q, -3 + q, 0, 1, 
    -2*(-3 + q), 3 - q, -8 + 5*q - q^2, -3 + q, -1, 4 - q, -1, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, -1, -3 + q, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 3 - q, 0, 0, 0, 0, 0, 0, 
    -1, 0, -3 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
    10 - 6*q + q^2, 3 - q, 0, 0, 0, 1, 0, 0, 0, 0, -3 + q, 0, 0, 0, 0, 0, 0, 
    -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, -1, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 2*(-3 + q), -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(-3 + q), 0, 0, 0, 0, 0, 0, 
    -2*(-3 + q), 9 - 6*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {3*(-2 + q), -2 + q, 10 - 5*q + q^2, 
    4 - 4*q + q^2, 1, 3, -8 + 3*q, 4 - 4*q + q^2, 23 - 12*q + 2*q^2, 
    18 - 8*q + q^2, -18 + 19*q - 7*q^2 + q^3, -11 + 4*q, -9 + 2*q, 
    17 - 11*q + 2*q^2, 9 - 5*q + q^2, 0, 0, -3*(-3 + q), 0, 20 - 9*q + q^2, 
    1, 6 - q, -4 + q, 4 - 4*q + q^2, -16 + 18*q - 7*q^2 + q^3, 1, 3 - q, 
    -2 + q, -2 + q, -10 + 6*q - q^2, 2*(-3 + q), 8 - 5*q + q^2, 
    14 - 6*q + q^2, 0, -2*(-4 + q), -2 + q, 12 - 6*q + q^2, 
    -42 + 32*q - 9*q^2 + q^3, 1, 4 - q, 2*(-2 + q), -4 + q, -19 + 8*q - q^2, 
    -4 + q, 16 - 7*q + q^2, 4 - 4*q + q^2, 20 - 9*q + q^2, 
    -20 + 20*q - 7*q^2 + q^3, -2*(-2 + q), 2 - q, 0, 0, -2*(6 - 5*q + q^2), 
    -6 + 5*q - q^2, 0, 16 - 8*q + q^2, -55 + 42*q - 11*q^2 + q^3, 
    -13 + 7*q - q^2, -3 + q, -16 + 8*q - q^2, -9 + 2*q, 12 - 7*q + q^2, 
    -18 + 19*q - 7*q^2 + q^3, -55 + 42*q - 11*q^2 + q^3, 
    -38 + 31*q - 9*q^2 + q^3, 66 - 80*q + 41*q^2 - 10*q^3 + q^4, -3 + q, 
    -12 + 6*q - q^2, -7 + q, 6 - 5*q + q^2, 8 - 5*q + q^2, 6 - 5*q + q^2, 
    39 - 31*q + 9*q^2 - q^3, 22 - 10*q + q^2, 9 - 6*q + q^2, 
    -24 + 23*q - 8*q^2 + q^3, 1, 0, -1, -2*(-2 + q), -2*(-4 + q), 
    -9 + 5*q - q^2, 0, 0, -4 + q, -1, -2*(-3 + q), 7 - 2*q, 1, -1, -2 + q, 
    -13 + 7*q - q^2, -4 + q, 14 - 7*q + q^2, -2*(6 - 5*q + q^2), 2 - q, 
    -12 + 7*q - q^2, -13 + 7*q - q^2, 27 - 24*q + 8*q^2 - q^3, 5 - q, 
    -10 + 6*q - q^2, 0, 0, -10 + 5*q - q^2, 0, 2*(-3 + q), 0, -7 + 2*q, -2, 
    0, 2 - q, 0, 0, 0, 2, 0, 0, -5 + q, -13 + 7*q - q^2, -1, 3 - q, 1, 
    -13 + 7*q - q^2, 30 - 25*q + 8*q^2 - q^3, 7 - 2*q, 12 - 7*q + q^2, 
    -8 + 5*q - q^2, -8 + 3*q, -3 + q, 8 - 5*q + q^2, 9 - 6*q + q^2, 1, 
    2*(-3 + q), 8 - 5*q + q^2, 0, 0}, 
   {2 - q, -2*(-2 + q), -9 + 5*q - q^2, 0, -2, -2, 4 - q, 0, -1, -3 + q, 0, 
    0, 1, 0, -1, -1, -4 + 4*q - q^2, -3 + q, 5 - 2*q, -1, 2*(-4 + q), -1, 
    5 - q, 0, 0, -13 + 6*q - q^2, -3 + q, 1, 2 - q, 1, 5 - 2*q, -4 + q, -1, 
    0, -3 + q, 0, -2, 0, -8 + 5*q - q^2, 2*(-3 + q), 0, -2*(-3 + q), 3, 0, 
    0, 0, -1, 0, -2 + q, -2 + q, 0, 0, 0, 0, 0, -4 + q, 0, 0, 
    12 - 7*q + q^2, 4 - q, 3 - q, 0, 0, 0, 0, 0, 32 - 26*q + 8*q^2 - q^3, 
    12 - 6*q + q^2, 11 - 6*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, -4 + q, 
    14 - 7*q + q^2, -1, 0, 4 - q, 0, 3 - q, 0, 1, -5 + q, -1, 0, 4 - q, 1, 
    0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 5 - 2*q, -11 + 6*q - q^2, 4 - q, 0, 
    5 - 2*q, 0, -2*(-4 + q), 15 - 7*q + q^2, 3 - q, 0, -14 + 7*q - q^2, 
    3 - q, 0, -12 + 6*q - q^2, 0, 0, 2, 0, 4 - q, 0, -3 + q, 0, 0, -4 + q, 
    0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 
    0, 0, 0, -3 + q, 0, 0, 0, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, -3 + q, 0, 0, 
    1, 0, 0, 0, 0, 0, -2 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 0, 0, 
    0, 0, 0, 0, 11 - 6*q + q^2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
    4 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -1, -3 + q, 0, 0, 1, 0, 0, 
    0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -3 + q, 0, 0, 0, 3 - q, -1, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 3 - q, 0, 0, 0, 0, 0, 0, 1, 11 - 6*q + q^2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -4 + q, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {2*(-2 + q), 2*(-2 + q), 10 - 5*q + q^2, 4 - 4*q + q^2, 2, 
    13 - 6*q + q^2, 4*(-3 + q), 4 - 4*q + q^2, 13 - 6*q + q^2, 
    14 - 7*q + q^2, -18 + 19*q - 7*q^2 + q^3, -11 + 4*q, 2*(-4 + q), 
    18 - 11*q + 2*q^2, 2, 7 - 5*q + q^2, 4 - 4*q + q^2, 4 - q, -8 + 3*q, 
    -2*(-4 + q), -2*(-4 + q), 6 - q, -30 + 15*q - 2*q^2, 4 - 4*q + q^2, 
    2*(-2 + q), 13 - 6*q + q^2, 16 - 8*q + q^2, -26 + 24*q - 8*q^2 + q^3, 
    2*(-2 + q), -4 + q, -42 + 32*q - 9*q^2 + q^3, 26 - 13*q + 2*q^2, 2, 0, 
    4 - q, -2 + q, 2, -5 + 2*q, 8 - 5*q + q^2, 16 - 8*q + q^2, 
    -16 + 18*q - 7*q^2 + q^3, 2*(-3 + q), 2*(-5 + q), -3 + q, 
    18 - 11*q + 2*q^2, 0, 2, 2*(-2 + q), 10 - 7*q + q^2, 8 - 6*q + q^2, 
    -8 + 12*q - 6*q^2 + q^3, 0, -8 + 6*q - q^2, -2 + q, 4 - 4*q + q^2, 
    4 - q, -10 + 6*q - q^2, -13 + 7*q - q^2, -12 + 7*q - q^2, 
    -16 + 8*q - q^2, -15 + 8*q - q^2, 31 - 28*q + 9*q^2 - q^3, -2 + q, 
    -3 + q, -3 + q, 10 - 5*q + q^2, -32 + 26*q - 8*q^2 + q^3, 
    -50 + 36*q - 10*q^2 + q^3, -48 + 36*q - 10*q^2 + q^3, 
    59 - 79*q + 41*q^2 - 10*q^3 + q^4, 8 - 5*q + q^2, 6 - 5*q + q^2, 
    20 - 9*q + q^2, 11 - 6*q + q^2, 9 - 6*q + q^2, -35 + 27*q - 8*q^2 + q^3, 
    0, 4 - q, -14 + 7*q - q^2, 1, 0, -7 + 2*q, 0, -3 + q, 0, -4 + q, 
    19 - 8*q + q^2, 1, 0, -4 + q, -1, 0, 0, 5 - q, 0, 0, 0, 0, 1, 0, -4 + q, 
    -7 + 3*q, 12 - 6*q + q^2, 2*(-4 + q), -2 + q, -5 + 2*q, 
    11 - 9*q + 2*q^2, -22 + 9*q - q^2, -15 + 7*q - q^2, -9 + 6*q - q^2, 
    31 - 29*q + 9*q^2 - q^3, 17 - 8*q + q^2, -3 + q, 6 - 5*q + q^2, 
    13 - 6*q + q^2, 4 - 4*q + q^2, -27 + 25*q - 8*q^2 + q^3, -6 + q, -3 + q, 
    -4 + q, 12 - 7*q + q^2, 3 - q, 0, 4 - q, 4 - q, 4 - q, 
    -23 + 13*q - 2*q^2, 0, 0, 1, 0, 1, 2*(-3 + q), 1, -5 + 2*q, 
    11 - 6*q + q^2}, {2*(-2 + q), 2*(-2 + q), 4, 2*(4 - 4*q + q^2), 2, 
    2*(12 - 6*q + q^2), 6*(-3 + q), 0, 2*(12 - 6*q + q^2), -2*(-7 + 2*q), 
    2*(-2 + q), 2*(-42 + 32*q - 9*q^2 + q^3), -2*(18 - 8*q + q^2), 
    2*(14 - 7*q + q^2), 8 - 5*q + q^2, 0, 0, -2*(-3 + q), 0, 
    2*(13 - 7*q + q^2), 2, -2*(-5 + q), 2*(-3 + q), 2*(4 - 4*q + q^2), 
    2*(-16 + 18*q - 7*q^2 + q^3), 2, -2*(-3 + q), 2*(-2 + q), 2*(-2 + q), 
    -2*(9 - 6*q + q^2), 4*(-3 + q), 2*(9 - 5*q + q^2), 2, 0, 2, 2*(-2 + q), 
    2, 2*(-5 + 2*q), 8 - 5*q + q^2, 2*(13 - 7*q + q^2), 
    2*(-16 + 18*q - 7*q^2 + q^3), 2*(-3 + q), 4*(-4 + q), 2*(-3 + q), 
    2*(18 - 11*q + 2*q^2), 0, -2*(-3 + q), 0, 0, -2*(-2 + q), 0, 0, 0, 
    -2*(6 - 5*q + q^2), 0, 2, 2*(-3 + q), 2*(-42 + 35*q - 10*q^2 + q^3), 
    2*(-3 + q), 2*(-5 + q), -2*(16 - 8*q + q^2), 2*(9 - 6*q + q^2), 
    2*(-2 + q), -2*(10 - 6*q + q^2), 2*(-3 + q), 2*(8 - 5*q + q^2), 
    2*(-3 + q), 2*(-5 + q), -2*(12 - 6*q + q^2), 2*(6 - 5*q + q^2), 
    65 - 80*q + 41*q^2 - 10*q^3 + q^4, 2*(6 - 5*q + q^2), 
    2*(16 - 8*q + q^2), -2*(-37 + 30*q - 9*q^2 + q^3), 2*(9 - 6*q + q^2), 
    2*(-27 + 24*q - 8*q^2 + q^3), 1, 0, 0, 0, 2, -2, 0, 0, 2*(-3 + q), -2, 
    -2*(-7 + 2*q), 0, 0, 0, 0, 0, 0, -2*(-6 + q), 0, 0, 0, 2*(-3 + q), 
    -2*(-3 + q), 15 - 7*q + q^2, -2*(12 - 7*q + q^2), 0, 1, 0, 0, 0, 0, 0, 
    0, 0, 0, 2, 0, 0, 4, 0, 2*(-2 + q), 0, 0, 0, 0, 1, 0, 0, 2, 0, 
    2*(-3 + q), 0, 0, 2, 0, 1, 4*(-3 + q), 0, 0, 8 - 5*q + q^2}, 
   {-2*(9 - 6*q + q^2), -28 + 19*q - 3*q^2, 57 - 35*q + 9*q^2 - q^3, 
    27 - 33*q + 14*q^2 - 2*q^3, 43 - 31*q + 9*q^2 - q^3, 
    60 - 36*q + 9*q^2 - q^3, -161 + 144*q - 55*q^2 + 11*q^3 - q^4, 
    -2*(-2 + q), -4*(-7 + 2*q), 47 - 23*q + 3*q^2, -36 + 26*q - 5*q^2, 
    -83 + 49*q - 8*q^2, -89 + 54*q - 12*q^2 + q^3, 
    113 - 79*q + 20*q^2 - 2*q^3, -2*(-7 + 2*q), -2*(-5 + 2*q), 
    27 - 33*q + 14*q^2 - 2*q^3, 41 - 21*q + 3*q^2, -42 + 28*q - 5*q^2, 
    40 - 17*q + 2*q^2, 81 - 52*q + 12*q^2 - q^3, 2*(26 - 10*q + q^2), 
    -112 + 68*q - 14*q^2 + q^3, 24 - 24*q + 8*q^2 - q^3, -43 + 32*q - 6*q^2, 
    60 - 36*q + 9*q^2 - q^3, 43 - 22*q + 3*q^2, -40 + 27*q - 5*q^2, 
    -80 + 92*q - 43*q^2 + 10*q^3 - q^4, -107 + 80*q - 21*q^2 + 2*q^3, 
    -83 + 49*q - 8*q^2, 133 - 98*q + 27*q^2 - 3*q^3, -4*(-7 + 2*q), 
    14 - 17*q + 7*q^2 - q^3, 49 - 24*q + 3*q^2, -47 + 36*q - 7*q^2, 
    60 - 36*q + 9*q^2 - q^3, -83 + 49*q - 8*q^2, 43 - 31*q + 9*q^2 - q^3, 
    81 - 52*q + 12*q^2 - q^3, -80 + 92*q - 43*q^2 + 10*q^3 - q^4, 
    -174 + 155*q - 57*q^2 + 11*q^3 - q^4, -197 + 120*q - 26*q^2 + 2*q^3, 
    -48 + 30*q - 5*q^2, 281 - 221*q + 64*q^2 - 7*q^3, 
    13 - 16*q + 7*q^2 - q^3, 2*(19 - 8*q + q^2), -2*(16 - 11*q + 2*q^2), 
    22 - 13*q + 2*q^2, 29 - 19*q + 3*q^2, -14 + 13*q - 3*q^2, 
    -18 + 33*q - 24*q^2 + 8*q^3 - q^4, -48 + 45*q - 16*q^2 + 2*q^3, 
    -57 + 53*q - 17*q^2 + 2*q^3, 56 - 67*q + 28*q^2 - 4*q^3, 
    72 - 45*q + 11*q^2 - q^3, -79 + 41*q - 5*q^2, 
    -100 + 66*q - 14*q^2 + q^3, -179 + 173*q - 68*q^2 + 13*q^3 - q^4, 
    -136 + 77*q - 15*q^2 + q^3, -136 + 82*q - 16*q^2 + q^3, 
    235 - 194*q + 54*q^2 - 5*q^3, -76 + 88*q - 42*q^2 + 10*q^3 - q^4, 
    -93 + 61*q - 13*q^2 + q^3, -35 + 19*q - 3*q^2, 
    106 - 74*q + 19*q^2 - 2*q^3, -161 + 144*q - 55*q^2 + 11*q^3 - q^4, 
    -121 + 66*q - 13*q^2 + q^3, -135 + 86*q - 21*q^2 + 2*q^3, 
    105 - 92*q + 27*q^2 - 3*q^3, 70 - 56*q + 17*q^2 - 2*q^3, 
    212 - 310*q + 194*q^2 - 65*q^3 + 12*q^4 - q^5, 
    249 - 207*q + 73*q^2 - 13*q^3 + q^4, 
    281 - 242*q + 84*q^2 - 14*q^3 + q^4, 101 - 93*q + 32*q^2 - 4*q^3, 
    -341 + 329*q - 127*q^2 + 24*q^3 - 2*q^4, 21 - 9*q + q^2, 
    43 - 22*q + 3*q^2, -117 + 82*q - 21*q^2 + 2*q^3, 2*(12 - 7*q + q^2), 
    31 - 12*q + q^2, -78 + 48*q - 11*q^2 + q^3, 15 - 8*q + q^2, 
    2*(-31 + 28*q - 9*q^2 + q^3), -84 + 56*q - 13*q^2 + q^3, 
    -46 + 32*q - 9*q^2 + q^3, 241 - 196*q + 67*q^2 - 12*q^3 + q^4, 
    36 - 13*q + q^2, 43 - 14*q + q^2, -99 + 68*q - 15*q^2 + q^3, 
    -72 + 54*q - 13*q^2 + q^3, -69 + 36*q - 5*q^2, -3*(17 - 8*q + q^2), 
    247 - 170*q + 43*q^2 - 4*q^3, -56 + 47*q - 12*q^2 + q^3, 
    162 - 180*q + 75*q^2 - 14*q^3 + q^4, -2*(18 - 9*q + q^2), 
    -37 + 21*q - 3*q^2, 155 - 124*q + 34*q^2 - 3*q^3, 
    68 - 45*q + 11*q^2 - q^3, -312 + 280*q - 98*q^2 + 16*q^3 - q^4, 
    -40 + 27*q - 5*q^2, 64 - 42*q + 10*q^2 - q^3, -59 + 27*q - 3*q^2, 
    -5 + 4*q - q^2, -83 + 49*q - 8*q^2, 34 - 28*q + 8*q^2 - q^3, 
    -145 + 83*q - 16*q^2 + q^3, -197 + 120*q - 26*q^2 + 2*q^3, 
    -57 + 44*q - 11*q^2 + q^3, 125 - 133*q + 58*q^2 - 12*q^3 + q^4, 
    180 - 136*q + 35*q^2 - 3*q^3, -48 + 30*q - 5*q^2, 
    24 - 29*q + 13*q^2 - 2*q^3, 281 - 221*q + 64*q^2 - 7*q^3, 
    24 - 24*q + 8*q^2 - q^3, -135 + 139*q - 56*q^2 + 11*q^3 - q^4, 
    -115 + 56*q - 7*q^2, -32 + 15*q - 2*q^2, -114 + 68*q - 14*q^2 + q^3, 
    -2*(-47 + 36*q - 10*q^2 + q^3), 115 - 85*q + 22*q^2 - 2*q^3, 
    -100 + 66*q - 14*q^2 + q^3, 128 - 95*q + 24*q^2 - 2*q^3, 
    443 - 373*q + 122*q^2 - 18*q^3 + q^4, 157 - 124*q + 33*q^2 - 3*q^3, 
    -384 + 373*q - 145*q^2 + 27*q^3 - 2*q^4, -35 + 19*q - 3*q^2, 
    -48 + 30*q - 5*q^2, 70 - 56*q + 17*q^2 - 2*q^3, 
    101 - 93*q + 32*q^2 - 4*q^3, 138 - 104*q + 29*q^2 - 3*q^3, 
    -373 + 378*q - 161*q^2 + 34*q^3 - 3*q^4, 18 - 9*q + q^2, 
    -57 + 48*q - 13*q^2 + q^3, 83 - 67*q + 19*q^2 - 2*q^3}, 
   {-1, 0, 3 - q, 2 - q, 0, -2*(-4 + q), -12 + 6*q - q^2, 2 - q, 10 - 3*q, 
    7 - 2*q, -2*(7 - 5*q + q^2), -36 + 20*q - 3*q^2, -19 + 8*q - q^2, 
    43 - 32*q + 9*q^2 - q^3, 3 - q, 0, 0, 10 - 6*q + q^2, 0, 18 - 8*q + q^2, 
    1, 23 - 9*q + q^2, -11 + 3*q, 0, -6 + 5*q - q^2, 0, 14 - 7*q + q^2, -1, 
    0, -33 + 29*q - 9*q^2 + q^3, -22 + 13*q - 2*q^2, 3 - q, 4 - q, 0, 
    12 - 7*q + q^2, 0, 0, -15 + 7*q - q^2, 0, 17 - 8*q + q^2, -1, 0, 
    -66 + 44*q - 11*q^2 + q^3, -12 + 7*q - q^2, 11 - 3*q, 0, 4 - q, 
    -7 + 5*q - q^2, 9 - 6*q + q^2, 0, 0, 0, -21 + 22*q - 8*q^2 + q^3, 
    -2 + q, 0, 2, -25 + 11*q - q^2, -50 + 37*q - 10*q^2 + q^3, 2*(-3 + q), 
    -67 + 45*q - 11*q^2 + q^3, -27 + 11*q - q^2, 40 - 25*q + 4*q^2, 0, 
    -12 + 7*q - q^2, -10 + 6*q - q^2, 27 - 24*q + 8*q^2 - q^3, -1, 
    -55 + 38*q - 10*q^2 + q^3, -9 + 2*q, 5 - 2*q, 3 - q, 0, 
    135 - 140*q + 59*q^2 - 12*q^3 + q^4, 22 - 13*q + 2*q^2, 
    30 - 28*q + 9*q^2 - q^3, -10 + 6*q - q^2, 4 - q, 1, -3 + q, 0, 4 - q, 0, 
    3 - q, 0, -11 + 6*q - q^2, 0, 1, 7 - 2*q, 13 - 3*q, -19 + 12*q - 2*q^2, 
    -8 + 6*q - q^2, -12 + 7*q - q^2, -14 + 7*q - q^2, 
    42 - 31*q + 9*q^2 - q^3, -2 + q, 0, -3 + q, -3 + q, 8 - 5*q + q^2, 
    4 - q, -3 + q, 0, 0, -7 + 2*q, 0, -1, 0, -30 + 15*q - 2*q^2, 2*(-4 + q), 
    -2 + q, 7 - 5*q + q^2, 1, 0, 0, 0, 0, 0, -46 + 23*q - 3*q^2, 
    -14 + 7*q - q^2, -21 + 9*q - q^2, 34 - 29*q + 9*q^2 - q^3, 4 - q, 
    -3 + q, 19 - 12*q + 2*q^2, 15 - 7*q + q^2, 42 - 35*q + 10*q^2 - q^3, 
    2*(-3 + q), -1, 0, 0, 3 - q, 0, -1, 3 - q, 0, 0}, 
   {-1, 0, 3 - q, 2 - q, 0, -2*(-3 + q), -12 + 6*q - q^2, 0, -3*(-4 + q), 
    29 - 15*q + 2*q^2, -1, -36 + 20*q - 3*q^2, -65 + 44*q - 11*q^2 + q^3, 
    11 - 3*q, 3 - q, 0, 0, 10 - 6*q + q^2, 0, -2*(-4 + q), 0, 
    18 - 8*q + q^2, -4 + q, 2 - q, -13 + 10*q - 2*q^2, 0, 14 - 7*q + q^2, 
    -1, -1, -37 + 30*q - 9*q^2 + q^3, -22 + 13*q - 2*q^2, 10 - 3*q, 4 - q, 
    0, 3 - q, -6 + 5*q - q^2, 0, -15 + 7*q - q^2, 0, 4 - q, -8 + 5*q - q^2, 
    0, -18 + 8*q - q^2, -9 + 6*q - q^2, 43 - 32*q + 9*q^2 - q^3, 0, 
    14 - 7*q + q^2, 0, 0, 9 - 6*q + q^2, 0, 0, 0, -23 + 23*q - 8*q^2 + q^3, 
    0, 1, -5 + q, -30 + 15*q - 2*q^2, -3 + q, -4 + q, 
    -79 + 52*q - 12*q^2 + q^3, 13 - 7*q + q^2, -1, 
    -50 + 37*q - 10*q^2 + q^3, -13 + 7*q - q^2, -3*(-3 + q), -1, 2*(-4 + q), 
    -59 + 39*q - 10*q^2 + q^3, 3 - q, 27 - 24*q + 8*q^2 - q^3, 3 - q, 
    30 - 15*q + 2*q^2, 148 - 147*q + 60*q^2 - 12*q^3 + q^4, 
    30 - 28*q + 9*q^2 - q^3, -28 + 18*q - 3*q^2, 4 - q, 1, -3 + q, 0, 
    11 - 3*q, -7 + 2*q, 3 - q, 0, -36 + 20*q - 3*q^2, -7 + 2*q, 
    37 - 20*q + 3*q^2, 3 - q, 5 - q, -10 + 6*q - q^2, 0, -14 + 7*q - q^2, 
    -21 + 9*q - q^2, 67 - 45*q + 11*q^2 - q^3, 0, 0, -3 + q, 
    -25 + 14*q - 2*q^2, 19 - 12*q + 2*q^2, 51 - 37*q + 10*q^2 - q^3, 
    -46 + 36*q - 10*q^2 + q^3, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, 0, 
    -2*(-3 + q), 0, -1, -1, 0, -4 + q, 3 - q, 0, -3 + q, 1, 14 - 7*q + q^2, 
    4 - q, -4 + q, -1, 0, 3 - q, 3 - q, 0, -15 + 7*q - q^2, 0, 0, 3 - q}, 
   {0, 0, 0, 2, 0, 2*(15 - 8*q + q^2), 2*(-9 + 2*q), 0, 2*(15 - 8*q + q^2), 
    -2*(-6 + q), 2*(-3 + q), 2*(-45 + 35*q - 10*q^2 + q^3), 
    -2*(20 - 9*q + q^2), 4*(12 - 7*q + q^2), 0, 0, 0, 0, 0, -2*(-6 + q), 0, 
    -2*(-4 + q), -2*(16 - 8*q + q^2), 0, 2*(-3 + q), 0, -2*(-5 + q), 
    2*(-4 + q), 0, -2*(12 - 7*q + q^2), 2*(-36 + 33*q - 10*q^2 + q^3), 
    2*(12 - 7*q + q^2), 0, 0, 0, 0, 0, 2*(-9 + 2*q), 0, -2*(-6 + q), 
    2*(-3 + q), 0, -2*(20 - 9*q + q^2), -36 + 33*q - 10*q^2 + q^3, 
    4*(12 - 7*q + q^2), 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 
    -2*(15 - 8*q + q^2), -4*(15 - 8*q + q^2), -2, -2*(13 - 7*q + q^2), 
    -2*(18 - 8*q + q^2), -2*(-39 + 34*q - 10*q^2 + q^3), 0, 
    -2*(15 - 8*q + q^2), -36 + 33*q - 10*q^2 + q^3, 2*(9 - 6*q + q^2), 0, 
    -2*(15 - 8*q + q^2), -2*(15 - 8*q + q^2), 2*(9 - 6*q + q^2), 
    2*(9 - 6*q + q^2), 2, -2*(-45 + 35*q - 10*q^2 + q^3), 
    -2*(-40 + 34*q - 10*q^2 + q^3), 83 - 108*q + 54*q^2 - 12*q^3 + q^4, 
    2*(-30 + 28*q - 9*q^2 + q^3), 0, 0, 0, 0, 0, 0, 1, 0, 2*(-4 + q), 0, 
    -2*(-5 + q), 0, 2, 2*(-3 + q), 0, -2, 2*(-4 + q), 2*(16 - 8*q + q^2), 0, 
    0, 0, -6 + q, -2*(-3 + q), 16 - 8*q + q^2, -2*(12 - 7*q + q^2), 0, 0, 0, 
    0, 0, 0, 2*(-5 + q), 0, 0, -2*(-4 + q), 0, 0, 1, 0, 0, 2*(-3 + q), 
    2*(-7 + 2*q), -6 + q, -6 + q, 25 - 14*q + 2*q^2, 0, 0, -2*(-3 + q), 
    -2*(-4 + q), 2*(12 - 7*q + q^2), -2*(12 - 7*q + q^2), 0, 0, 0, 2, 0, 
    3*(-4 + q), 0, 0, 9 - 6*q + q^2}, 
   {28 - 19*q + 3*q^2, 28 - 19*q + 3*q^2, 2*(-43 + 31*q - 9*q^2 + q^3), 
    -51 + 59*q - 23*q^2 + 3*q^3, -43 + 31*q - 9*q^2 + q^3, 
    -148 + 106*q - 29*q^2 + 3*q^3, 302 - 287*q + 114*q^2 - 23*q^3 + 2*q^4, 
    -20 + 22*q - 8*q^2 + q^3, -148 + 106*q - 29*q^2 + 3*q^3, 
    -143 + 96*q - 23*q^2 + 2*q^3, 159 - 191*q + 91*q^2 - 21*q^3 + 2*q^4, 
    461 - 454*q + 182*q^2 - 36*q^3 + 3*q^4, 
    330 - 273*q + 92*q^2 - 15*q^3 + q^4, 
    -520 + 603*q - 309*q^2 + 88*q^3 - 14*q^4 + q^5, 
    -43 + 31*q - 9*q^2 + q^3, -28 + 25*q - 8*q^2 + q^3, 
    2*(-14 + 17*q - 7*q^2 + q^3), -83 + 57*q - 13*q^2 + q^3, 
    91 - 98*q + 44*q^2 - 10*q^3 + q^4, -143 + 96*q - 23*q^2 + 2*q^3, 
    -83 + 53*q - 12*q^2 + q^3, -137 + 77*q - 15*q^2 + q^3, 
    301 - 262*q + 91*q^2 - 15*q^3 + q^4, 2*(-20 + 22*q - 8*q^2 + q^3), 
    159 - 191*q + 91*q^2 - 21*q^3 + 2*q^4, -60 + 36*q - 9*q^2 + q^3, 
    -105 + 66*q - 14*q^2 + q^3, 128 - 132*q + 54*q^2 - 11*q^3 + q^4, 
    91 - 102*q + 45*q^2 - 10*q^3 + q^4, 280 - 266*q + 97*q^2 - 16*q^3 + q^4, 
    2*(162 - 158*q + 62*q^2 - 12*q^3 + q^4), 
    -408 + 479*q - 256*q^2 + 77*q^3 - 13*q^4 + q^5, 
    -60 + 36*q - 9*q^2 + q^3, -14 + 17*q - 7*q^2 + q^3, 
    -83 + 53*q - 12*q^2 + q^3, 91 - 102*q + 45*q^2 - 10*q^3 + q^4, 
    -60 + 36*q - 9*q^2 + q^3, 233 - 198*q + 68*q^2 - 12*q^3 + q^4, 
    -43 + 31*q - 9*q^2 + q^3, -143 + 96*q - 23*q^2 + 2*q^3, 
    159 - 191*q + 91*q^2 - 21*q^3 + 2*q^4, 
    174 - 155*q + 57*q^2 - 11*q^3 + q^4, 
    438 - 339*q + 106*q^2 - 16*q^3 + q^4, 
    162 - 158*q + 62*q^2 - 12*q^3 + q^4, 
    -688 + 745*q - 353*q^2 + 93*q^3 - 14*q^4 + q^5, 
    -14 + 17*q - 7*q^2 + q^3, -83 + 53*q - 12*q^2 + q^3, 
    91 - 102*q + 45*q^2 - 10*q^3 + q^4, -51 + 42*q - 11*q^2 + q^3, 
    -51 + 42*q - 11*q^2 + q^3, 40 - 60*q + 34*q^2 - 9*q^3 + q^4, 
    20 - 36*q + 25*q^2 - 8*q^3 + q^4, 132 - 152*q + 66*q^2 - 13*q^3 + q^4, 
    132 - 152*q + 66*q^2 - 13*q^3 + q^4, 
    -132 + 220*q - 151*q^2 + 55*q^3 - 11*q^4 + q^5, 
    -83 + 53*q - 12*q^2 + q^3, 286 - 259*q + 91*q^2 - 15*q^3 + q^4, 
    2*(222 - 211*q + 79*q^2 - 14*q^3 + q^4), 
    215 - 209*q + 79*q^2 - 14*q^3 + q^4, 
    363 - 306*q + 102*q^2 - 16*q^3 + q^4, 
    421 - 349*q + 113*q^2 - 17*q^3 + q^4, 
    -766 + 933*q - 469*q^2 + 123*q^3 - 17*q^4 + q^5, 
    91 - 102*q + 45*q^2 - 10*q^3 + q^4, 286 - 259*q + 91*q^2 - 15*q^3 + q^4, 
    162 - 158*q + 62*q^2 - 12*q^3 + q^4, 
    -402 + 486*q - 262*q^2 + 78*q^3 - 13*q^4 + q^5, 
    174 - 155*q + 57*q^2 - 11*q^3 + q^4, 
    333 - 273*q + 92*q^2 - 15*q^3 + q^4, 
    333 - 273*q + 92*q^2 - 15*q^3 + q^4, 
    -355 + 472*q - 261*q^2 + 78*q^3 - 13*q^4 + q^5, 
    -298 + 392*q - 230*q^2 + 74*q^3 - 13*q^4 + q^5, 
    -264 + 372*q - 217*q^2 + 68*q^3 - 12*q^4 + q^5, 
    -907 + 1016*q - 485*q^2 + 124*q^3 - 17*q^4 + q^5, 
    -849 + 973*q - 474*q^2 + 123*q^3 - 17*q^4 + q^5, 
    -415 + 547*q - 301*q^2 + 88*q^3 - 14*q^4 + q^5, 
    1141 - 1672*q + 1113*q^2 - 434*q^3 + 105*q^4 - 15*q^5 + q^6, 
    -2*(17 - 8*q + q^2), -46 + 23*q - 3*q^2, 147 - 113*q + 31*q^2 - 3*q^3, 
    -28 + 19*q - 3*q^2, -59 + 30*q - 4*q^2, 111 - 79*q + 21*q^2 - 2*q^3, 
    -25 + 14*q - 2*q^2, 75 - 76*q + 26*q^2 - 3*q^3, 
    181 - 142*q + 40*q^2 - 4*q^3, 62 - 43*q + 11*q^2 - q^3, 
    -2*(203 - 186*q + 70*q^2 - 13*q^3 + q^4), -59 + 30*q - 4*q^2, 
    -2*(39 - 17*q + 2*q^2), 171 - 140*q + 40*q^2 - 4*q^3, 
    103 - 95*q + 29*q^2 - 3*q^3, 146 - 113*q + 31*q^2 - 3*q^3, 
    136 - 94*q + 23*q^2 - 2*q^3, -586 + 543*q - 208*q^2 + 39*q^3 - 3*q^4, 
    79 - 81*q + 27*q^2 - 3*q^3, -226 + 298*q - 149*q^2 + 34*q^3 - 3*q^4, 
    64 - 48*q + 12*q^2 - q^3, 102 - 78*q + 21*q^2 - 2*q^3, 
    -303 + 319*q - 133*q^2 + 26*q^3 - 2*q^4, 
    -205 + 186*q - 70*q^2 + 13*q^3 - q^4, 
    638 - 742*q + 369*q^2 - 100*q^3 + 15*q^4 - q^5, 50 - 37*q + 7*q^2, 
    -95 + 79*q - 25*q^2 + 3*q^3, 111 - 79*q + 21*q^2 - 2*q^3, 
    11 - 9*q + 2*q^2, 2*(48 - 30*q + 5*q^2), -87 + 94*q - 36*q^2 + 5*q^3, 
    -2*(-131 + 93*q - 23*q^2 + 2*q^3), -2*(-108 + 66*q - 14*q^2 + q^3), 
    82 - 73*q + 21*q^2 - 2*q^3, -269 + 303*q - 131*q^2 + 26*q^3 - 2*q^4, 
    -291 + 299*q - 125*q^2 + 25*q^3 - 2*q^4, 48 - 30*q + 5*q^2, 
    -45 + 52*q - 21*q^2 + 3*q^3, 2*(-168 + 142*q - 44*q^2 + 5*q^3), 
    3*(-14 + 17*q - 7*q^2 + q^3), 325 - 412*q + 207*q^2 - 50*q^3 + 5*q^4, 
    -2*(-131 + 93*q - 23*q^2 + 2*q^3), 102 - 78*q + 21*q^2 - 2*q^3, 
    170 - 110*q + 25*q^2 - 2*q^3, -2*(155 - 162*q + 67*q^2 - 13*q^3 + q^4), 
    -176 + 171*q - 68*q^2 + 13*q^3 - q^4, -2*(-64 + 48*q - 12*q^2 + q^3), 
    -303 + 319*q - 133*q^2 + 26*q^3 - 2*q^4, 
    -587 + 543*q - 195*q^2 + 32*q^3 - 2*q^4, 
    -370 + 384*q - 153*q^2 + 28*q^3 - 2*q^4, 
    905 - 1169*q + 647*q^2 - 191*q^3 + 30*q^4 - 2*q^5, 48 - 30*q + 5*q^2, 
    48 - 30*q + 5*q^2, 2*(-52 + 47*q - 16*q^2 + 2*q^3), 
    -145 + 142*q - 49*q^2 + 6*q^3, -138 + 104*q - 29*q^2 + 3*q^3, 
    569 - 612*q + 268*q^2 - 57*q^3 + 5*q^4, -52 + 47*q - 16*q^2 + 2*q^3, 
    164 - 215*q + 114*q^2 - 29*q^3 + 3*q^4, 
    -300 + 403*q - 236*q^2 + 75*q^3 - 13*q^4 + q^5}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2*(-3 + q), 0, 2, 0, 
    -2*(-4 + q), 0, 0, 0, 0, 2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14 - 7*q + q^2, -2*(-4 + q), -2, 0, 
    -2*(-3 + q), 0, -2*(-3 + q), 0, -2, 0, 0, 2, -2*(-5 + q), -2, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 4 - q, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {1, 0, -3 + q, 0, 0, 0, 1, 0, -1, -3 + q, 0, 0, 1, 0, -3 + q, -2 + q, 
    -2 + q, -12 + 7*q - q^2, 8 - 5*q + q^2, -4 + q, -4 + q, -9 + 2*q, 
    10 - 6*q + q^2, 0, 0, -4 + q, -5 + q, 2 - q, 1, 4 - q, 4 - q, -4 + q, 
    -1, 0, -3 + q, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -4 + q, 0, -1, -2 + q, 
    0, 0, 0, 0, 0, -1, 0, 0, 3 - q, 1, 3 - q, 0, 0, 0, 0, 0, 11 - 6*q + q^2, 
    5 - q, 11 - 6*q + q^2, 0, 0, 0, 0, 0, 0, 0, -14 + 7*q - q^2, 
    -21 + 9*q - q^2, 35 - 29*q + 9*q^2 - q^3, -2 + q, 2*(-3 + q), 
    8 - 5*q + q^2, 2*(-3 + q), 6 - 5*q + q^2, 2, 1, 2*(-3 + q), -4 + q, 
    2*(-5 + q), 11 - 6*q + q^2, 2 - q, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
    7 - 5*q + q^2, 2*(-3 + q), 4 - q, 0, 4 - q, 0, 12 - 7*q + q^2, 
    15 - 7*q + q^2, 3 - q, 0, -7 + 2*q, 3 - q, 0, -5 + q, 0, 0, 3 - q, 0, 
    4 - q, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 2 - q, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -3 + q, 0, 0, -2 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, -3 + q, 8 - 5*q + q^2, 0, 0, 
    1, 1, -3 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
    3 - q, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 4, 0, 0, 
    0, 0, -2*(-3 + q), 0, 0, 2*(-3 + q), -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -2, -2, 0, 0, 0, 2, 2, 1, 0, -2*(-4 + q), -2*(-4 + q), -2, 0, 2, 
    0, 10 - 6*q + q^2, 0, 2*(-3 + q), 0, 0, 2, -2*(-5 + q), 2*(-3 + q), 0, 
    0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, -1, -2, 4 - q, 0, 
    -3, -7 + q, -2*(-3 + q), 0, 0, 2*(-3 + q), -15 + 8*q - q^2, 
    6 - 5*q + q^2, 3 - q, -2*(-3 + q), 7 - q, -12 + 7*q - q^2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
    1, 1, 0, 0, 0, 0, 0, 6 - q, 9 - 2*q, 9 - 2*q, -2 + q, 0, -1, -2, -2, -1, 
    4 - q, 2*(-4 + q), -21 + 9*q - q^2, 17 - 8*q + q^2, -8 + 6*q - q^2, -2, 
    7 - 2*q, -10 + 6*q - q^2, 18 - 21*q + 8*q^2 - q^3, -2*(-3 + q), 3 - q, 
    -19 + 12*q - 2*q^2, -2, 2*(-5 + q), -3*(-3 + q), 8 - 6*q + q^2, 0, 0, 
    -6 + q, 2 - q, -6 + 5*q - q^2, 0, 0, -1, -1, -2*(-3 + q), 7 - 5*q + q^2, 
    2*(-3 + q), 7 - 2*q, 0, 7 - q, 0, 12 - 7*q + q^2, -3*(-4 + q), 5 - 2*q, 
    -1, -19 + 12*q - 2*q^2, 9 - 6*q + q^2, 0, -18 + 9*q - q^2, 0, 0, 3 - q, 
    0, 2, -1, -4 + q, 0, -1, -4 + q, 0, -2*(-3 + q), 0, 0, 0, -1, 0, 5 - q, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -1, -4 + q, 0, 1, 5 - q, 0, -1, 0, 0, 
    -7 + 2*q, 0, -2, 0, 2*(-5 + q), 0, 0, 2 - q, 0, -7 + 2*q, 0, 0, 
    14 - 7*q + q^2, 4 - q, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -6 + q, 0, 0, 2*(-2 + q), 0, 0, 0, 8 - 6*q + q^2, 0, 0, 0, 3 - q, 0, 0, 
    18 - 9*q + q^2, 0, 0, 7 - 2*q, 1, -1, 0, 2, 16 - 7*q + q^2, 0, -1, 0, 
    -5 + q, -21 + 9*q - q^2, -3 + q, 1, -17 + 8*q - q^2, -10 + 3*q, 3, 0, 
    -20 + 9*q - q^2, 2, -12 + 7*q - q^2, 0, 48 - 36*q + 10*q^2 - q^3, 
    8 - 5*q + q^2, -10 + 3*q, -3, -13 + 3*q, 7 - 2*q, 0, -2*(-3 + q), 
    13 - 7*q + q^2, -20 + 8*q - q^2, 0, 0, 1, 12 - 7*q + q^2, -4 + q, 
    -17 + 8*q - q^2, 5 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 2*(-2 + q), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
    0, 0, 0, 0, 0, 0, 0, 0, 2*(-3 + q), 2, 0, 0, 2, 0, 0, 0, 8 - 5*q + q^2, 
    2*(-3 + q), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {-1, 0, 3 - q, 0, 0, 0, -1, 0, 4 - q, 13 - 7*q + q^2, 0, 
    -1, 2*(-4 + q), 0, 3 - q, 2 - q, 2 - q, 13 - 7*q + q^2, -8 + 5*q - q^2, 
    4 - q, 4 - q, 13 - 3*q, -10 + 6*q - q^2, 2 - q, -6 + 5*q - q^2, 
    -2*(-3 + q), 16 - 8*q + q^2, -6 + 5*q - q^2, -8 + 5*q - q^2, 
    -16 + 8*q - q^2, -15 + 7*q - q^2, 30 - 25*q + 8*q^2 - q^3, 4 - q, 0, 
    3 - q, -6 + 5*q - q^2, 0, -1, 0, 0, -1, 0, -1, 0, -2*(-3 + q), 0, 
    14 - 7*q + q^2, 0, 1, 19 - 13*q + 2*q^2, 0, 0, 0, 
    -20 + 22*q - 8*q^2 + q^3, 0, 1, 0, -3 + q, -3 + q, -1, 
    -28 + 15*q - 2*q^2, 0, -1, 3*(-3 + q), -1, 3 - q, -12 + 6*q - q^2, 
    -9 + 2*q, -57 + 38*q - 10*q^2 + q^3, 2 - q, 3 - q, 3 - q, 5 - q, 
    33 - 19*q + 3*q^2, 3 - q, -11 + 6*q - q^2, 17 - 8*q + q^2, 
    29 - 15*q + 2*q^2, -39 + 30*q - 9*q^2 + q^3, 8 - 6*q + q^2, 
    20 - 9*q + q^2, -40 + 30*q - 9*q^2 + q^3, 12 - 7*q + q^2, 
    -18 + 21*q - 8*q^2 + q^3, -48 + 36*q - 10*q^2 + q^3, 
    -36 + 29*q - 9*q^2 + q^3, 119 - 120*q + 51*q^2 - 11*q^3 + q^4, 5 - q, 
    13 - 3*q, -16 + 8*q - q^2, -8 + 6*q - q^2, -12 + 7*q - q^2, 
    -13 + 7*q - q^2, 53 - 37*q + 10*q^2 - q^3, -2 + q, 6 - 5*q + q^2, 
    -3 + q, -12 + 7*q - q^2, 17 - 11*q + 2*q^2, 17 - 8*q + q^2, 
    -40 + 31*q - 9*q^2 + q^3, -7 + 5*q - q^2, -2*(-3 + q), -7 + 2*q, 0, 
    -15 + 7*q - q^2, 0, -12 + 7*q - q^2, -18 + 8*q - q^2, -5 + 2*q, 1, 
    19 - 12*q + 2*q^2, -9 + 6*q - q^2, 0, 43 - 32*q + 9*q^2 - q^3, 0, 0, 
    -3 + q, 0, -4 + q, 1, 4 - q, -3 + q, 1, 14 - 7*q + q^2, 0, 2*(-3 + q), 
    -1, 0, 3 - q, 3 - q, 0, -15 + 7*q - q^2, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 5 - q, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, -1, 0, 0, -1, 3 - q, 0, 0, -1, 0, 1, 4 - q, -1, 0, 0, 0, -4 + q, 
    0, -1, -3 + q, -11 + 2*q, 2, 0, 0, -1, -7 + 2*q, 0, 0, 12 - 7*q + q^2, 
    4 - q, 0, 0, 0, -2, 0, 0, 0, 0, -3 + q, 0, 0, 9 - 2*q, 1, -1, 0, 0, 0, 
    -2 + q, 0, 0, 0, 2 - q, 0, 0, -4 + q, 1, 3 - q, 9 - 6*q + q^2, 11 - 3*q, 
    13 - 7*q + q^2, -4 + q, 0, 0, 0, 0, 3 - q, 13 - 6*q + q^2, 5 - q, 0, 0, 
    0, -14 + 7*q - q^2, -4 + q, -3 + q, 0, 2*(-4 + q), 2*(-4 + q), 
    11 - 6*q + q^2, 0, -2, 0, -10 + 6*q - q^2, 2 - q, -2*(-3 + q), 0, -1, 
    -14 + 7*q - q^2, -27 + 10*q - q^2, 33 - 29*q + 9*q^2 - q^3, 
    8 - 6*q + q^2, 3 - q, 4 - q, -15 + 7*q - q^2, 0, 0, 0, 0, 0, -1, 0, 
    2 - q, -1, 1, 0, 0, 0, 9 - 2*q, 9 - 2*q, 6 - 5*q + q^2, -2 + q, -4 + q, 
    1, 0, -1, 0, 0, 18 - 8*q + q^2, 3 - q, 16 - 8*q + q^2, -10 + 6*q - q^2, 
    -4 + q, 1, -1, -7 + 2*q, -4 + q, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2*(-3 + q), 0, 
    -5 + q, -3 + q, -21 + 9*q - q^2, 1, 0, 0, -1, -5 + q, 0, 0, 2, 0, 0, -1, 
    0, -3 + q, 0, 0, 1, 0, -1, 0, 0, 5 - q, 0, 0, 0, -2, 2 - q, -2 + q, 0, 
    0, 0, 6 - 5*q + q^2, 0, 0, -1, 4 - q, 1, 3 - q, 16 - 8*q + q^2, 4 - q, 
    -1, 0, 0, 0, -1, 1, 5 - q, 1, 0, 0, 0, 2*(-3 + q), 0, 0, 0, 
    -14 + 7*q - q^2, 2*(-4 + q), 5 - q, -2 + q, 2*(-3 + q), 1, 2*(-3 + q), 
    6 - 5*q + q^2, 2, 0, -3 + q, 2*(-4 + q), -27 + 10*q - q^2, 
    11 - 6*q + q^2, 26 - 27*q + 9*q^2 - q^3, 10 - 6*q + q^2, 4 - q, 
    -16 + 8*q - q^2, 6 - 5*q + q^2, -2 + q, 3 - q, 0, -3 + q, 0, 1, 2 - q, 
    -1, 3, 0, 4 - q, 0, 9 - 2*q, 16 - 7*q + q^2, 6 - 5*q + q^2, -2 + q, 
    2*(-3 + q), 3 - q, 0, -4 + q, 0, 0, 18 - 8*q + q^2, 4 - q, -2*(-4 + q), 
    -3 + q, -13 + 7*q - q^2, 3 - q, -7 + 2*q, -14 + 7*q - q^2, -4 + q, 2, 1, 
    0, 0, -3 + q, 0, 1, -1, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
    0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -3 + q, 0, 0, 0, 1, 0, 0, -3 + q, -1, 0, 0, 
    10 - 6*q + q^2, 4 - q, -3 + q, 0, 0, 3 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, -1, 0, 0, 1, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
    0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2*(-3 + q), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -2, 2*(-4 + q), 0, 0, -2*(-3 + q), 13 - 7*q + q^2, -2, 
    0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 1, 0, 0, 1, -3 + q, 0, 1, 7 - 2*q, 0, -4 + q, -18 + 8*q - q^2, 1, 
    1, 0, 0, -3*(-3 + q), 0, 5 - q, 3 - q, 26 - 10*q + q^2, -2, 0, -2 + q, 
    1, 10 - 3*q, 0, 0, -2*(10 - 6*q + q^2), 2*(-3 + q), 1, 2, 0, 4 - q, 
    -2 + q, 0, 2*(-3 + q), 0, 3 - q, 0, 0, -18 + 8*q - q^2, -3 + q, 
    12 - 6*q + q^2, 0, -2*(-4 + q), -2 + q, 2 - q, -2*(-2 + q), 0, 0, 
    -6 + 5*q - q^2, -2*(6 - 5*q + q^2), 0, 4 - q, -5 + q, -13 + 7*q - q^2, 
    -9 + 6*q - q^2, -17 + 8*q - q^2, -71 + 50*q - 12*q^2 + q^3, -2*(-3 + q), 
    0, -13 + 7*q - q^2, -3 + q, 8 - 5*q + q^2, -3 + q, -13 + 6*q - q^2, 
    -26 + 13*q - 2*q^2, 0, 1, 0, 40 - 31*q + 9*q^2 - q^3, 
    43 - 32*q + 9*q^2 - q^3, 9 - 6*q + q^2, -3 + q, 17 - 8*q + q^2, 
    10 - 3*q, -12 + 6*q - q^2, 2 - q, 20 - 9*q + q^2, -9 + 5*q - q^2, 
    12 - 7*q + q^2, -6 + 5*q - q^2, -48 + 36*q - 10*q^2 + q^3, 
    -8 + 5*q - q^2, 36 - 27*q + 8*q^2 - q^3, 18 - 8*q + q^2, 
    39 - 17*q + 2*q^2, -34 + 29*q - 9*q^2 + q^3, -26 + 27*q - 9*q^2 + q^3, 
    -55 + 42*q - 11*q^2 + q^3, -60 + 43*q - 11*q^2 + q^3, 
    138 - 137*q + 58*q^2 - 12*q^3 + q^4, -6 + 5*q - q^2, 2 - q, 
    -13 + 7*q - q^2, -12 + 7*q - q^2, 27 - 24*q + 8*q^2 - q^3, 
    17 - 8*q + q^2, -2*(10 - 6*q + q^2), -2 + q, 1, -3, 0, 2*(-3 + q), 0, 
    -11 + 3*q, -18 + 8*q - q^2, -6 + 5*q - q^2, 2 - q, -2*(-3 + q), -3 + q, 
    0, 12 - 6*q + q^2, 0, 0, -20 + 9*q - q^2, -4 + q, -16 + 8*q - q^2, 
    10 - 6*q + q^2, 13 - 7*q + q^2, -13 + 7*q - q^2, -3*(-3 + q), 
    47 - 36*q + 10*q^2 - q^3, 13 - 7*q + q^2, -3, -4 + q, 0, 1, 
    9 - 6*q + q^2, 0, -7 + 2*q, 1, 0, 0}, 
   {1, 0, -3 + q, 0, 0, 0, 1, 0, -1, -3 + q, 0, 0, 1, 0, -3 + q, 0, 0, 
    -10 + 6*q - q^2, 0, -4 + q, 0, -5 + q, 0, 0, 0, 0, -1, 0, 0, 3 - q, 0, 
    0, -5 + q, 0, -4 + q, 0, -4 + q, -2*(-3 + q), 0, 0, 0, 1, 2, 0, -1, 
    -2 + q, -11 + 3*q, 7 - 5*q + q^2, 0, 0, 0, 0, 2 - q, 0, 0, 2*(-4 + q), 
    11 - 6*q + q^2, 0, 1, 3 - q, 1, 0, 7 - 5*q + q^2, 11 - 6*q + q^2, 4 - q, 
    2*(-3 + q), 1, 0, 1, 0, 0, -2 + q, -1, -3 + q, 0, 1, -4 + q, -1, 3 - q, 
    -9 + 6*q - q^2, -14 + 7*q - q^2, 7 - 2*q, -1, 2 - q, 4 - q, 0, -2, 
    -13 + 7*q - q^2, -5 + q, 3 - q, 8 - 6*q + q^2, -3*(-3 + q), 1, -5 + q, 
    19 - 21*q + 8*q^2 - q^3, -6 + 5*q - q^2, 11 - 6*q + q^2, 3 - q, 
    -12 + 7*q - q^2, -1, 4 - q, 0, 0, 7 - 2*q, 0, 13 - 7*q + q^2, 0, 1, 
    5 - q, 0, 0, -1, 1, 0, -4 + q, 0, 0, 1, 3 - q, 1, 0, -4 + q, 
    12 - 6*q + q^2, -13 + 7*q - q^2, -7 + 2*q, -1, 3 - q, 7 - 2*q, 3 - q, 
    -3 + q, -9 + 6*q - q^2, -1, 4 - q, -3 + q, 0, 0}, 
   {3*(-3 + q), -7 + 3*q, 2*(15 - 7*q + q^2), 14 - 11*q + 2*q^2, 
    12 - 6*q + q^2, 24 - 9*q + q^2, -82 + 53*q - 12*q^2 + q^3, 
    5 - 4*q + q^2, 26 - 9*q + q^2, 47 - 23*q + 3*q^2, 
    -34 + 27*q - 8*q^2 + q^3, -66 + 33*q - 4*q^2, -90 + 54*q - 12*q^2 + q^3, 
    87 - 56*q + 13*q^2 - q^3, 18 - 8*q + q^2, 2*(7 - 5*q + q^2), 
    17 - 14*q + 3*q^2, 74 - 50*q + 12*q^2 - q^3, -46 + 34*q - 9*q^2 + q^3, 
    46 - 19*q + 2*q^2, 46 - 23*q + 3*q^2, 114 - 63*q + 13*q^2 - q^3, 
    -97 + 60*q - 13*q^2 + q^3, 11 - 9*q + 2*q^2, -42 + 36*q - 10*q^2 + q^3, 
    38 - 19*q + 3*q^2, 82 - 52*q + 12*q^2 - q^3, -42 + 33*q - 9*q^2 + q^3, 
    -49 + 44*q - 15*q^2 + 2*q^3, -177 + 168*q - 67*q^2 + 13*q^3 - q^4, 
    -93 + 57*q - 12*q^2 + q^3, 115 - 77*q + 17*q^2 - q^3, 26 - 9*q + q^2, 
    6 - 5*q + q^2, 41 - 18*q + 2*q^2, -36 + 31*q - 9*q^2 + q^3, 
    24 - 9*q + q^2, -66 + 33*q - 4*q^2, 12 - 6*q + q^2, 37 - 17*q + 2*q^2, 
    -38 + 31*q - 9*q^2 + q^3, -71 + 47*q - 11*q^2 + q^3, 
    -147 + 79*q - 15*q^2 + q^3, -31 + 16*q - 2*q^2, 
    188 - 133*q + 34*q^2 - 3*q^3, 8 - 6*q + q^2, 52 - 24*q + 3*q^2, 
    -40 + 32*q - 9*q^2 + q^3, 2*(12 - 7*q + q^2), 28 - 19*q + 3*q^2, 
    -19 + 25*q - 12*q^2 + 2*q^3, -12 + 16*q - 7*q^2 + q^3, 
    -56 + 47*q - 12*q^2 + q^3, -65 + 62*q - 19*q^2 + 2*q^3, 
    63 - 83*q + 42*q^2 - 10*q^3 + q^4, 2*(21 - 9*q + q^2), 
    -85 + 52*q - 12*q^2 + q^3, -90 + 58*q - 13*q^2 + q^3, 
    -106 + 83*q - 22*q^2 + 2*q^3, -140 + 83*q - 16*q^2 + q^3, 
    -170 + 115*q - 26*q^2 + 2*q^3, 212 - 200*q + 77*q^2 - 14*q^3 + q^4, 
    -44 + 36*q - 10*q^2 + q^3, -111 + 80*q - 21*q^2 + 2*q^3, 
    -35 + 17*q - 2*q^2, 101 - 67*q + 15*q^2 - q^3, 
    -102 + 72*q - 19*q^2 + 2*q^3, -128 + 71*q - 14*q^2 + q^3, 
    -153 + 98*q - 23*q^2 + 2*q^3, 110 - 118*q + 52*q^2 - 11*q^3 + q^4, 
    55 - 41*q + 11*q^2 - q^3, 134 - 147*q + 61*q^2 - 12*q^3 + q^4, 
    258 - 188*q + 47*q^2 - 4*q^3, 315 - 273*q + 93*q^2 - 15*q^3 + q^4, 
    102 - 85*q + 23*q^2 - 2*q^3, -308 + 286*q - 103*q^2 + 17*q^3 - q^4, 
    81 - 52*q + 12*q^2 - q^3, 96 - 60*q + 13*q^2 - q^3, 
    -189 + 174*q - 68*q^2 + 13*q^3 - q^4, 42 - 35*q + 10*q^2 - q^3, 
    83 - 53*q + 12*q^2 - q^3, -85 + 53*q - 12*q^2 + q^3, 
    58 - 43*q + 11*q^2 - q^3, -107 + 126*q - 57*q^2 + 12*q^3 - q^4, 
    -199 + 184*q - 70*q^2 + 13*q^3 - q^4, -49 + 36*q - 10*q^2 + q^3, 
    237 - 175*q + 45*q^2 - 4*q^3, 74 - 46*q + 11*q^2 - q^3, 
    128 - 71*q + 14*q^2 - q^3, -189 + 178*q - 69*q^2 + 13*q^3 - q^4, 
    -149 + 161*q - 67*q^2 + 13*q^3 - q^4, -107 + 71*q - 15*q^2 + q^3, 
    -86 + 57*q - 13*q^2 + q^3, 332 - 243*q + 64*q^2 - 6*q^3, 
    -96 + 115*q - 55*q^2 + 12*q^3 - q^4, 
    254 - 381*q + 243*q^2 - 81*q^3 + 14*q^4 - q^5, 
    -53 + 37*q - 10*q^2 + q^3, -64 + 48*q - 12*q^2 + q^3, 
    188 - 178*q + 69*q^2 - 13*q^3 + q^4, 107 - 79*q + 21*q^2 - 2*q^3, 
    -338 + 331*q - 134*q^2 + 26*q^3 - 2*q^4, -55 + 49*q - 16*q^2 + 2*q^3, 
    56 - 32*q + 5*q^2, -69 + 33*q - 4*q^2, 2*(-2 + q), 
    -93 + 57*q - 12*q^2 + q^3, 32 - 24*q + 5*q^2, 
    2*(-78 + 51*q - 12*q^2 + q^3), -190 + 114*q - 25*q^2 + 2*q^3, 
    -71 + 62*q - 19*q^2 + 2*q^3, 107 - 88*q + 23*q^2 - 2*q^3, 
    177 - 133*q + 34*q^2 - 3*q^3, -55 + 39*q - 10*q^2 + q^3, 
    3*(6 - 5*q + q^2), 259 - 216*q + 75*q^2 - 13*q^3 + q^4, 
    36 - 53*q + 32*q^2 - 9*q^3 + q^4, -122 + 117*q - 40*q^2 + 5*q^3, 
    2*(-78 + 51*q - 12*q^2 + q^3), -43 + 23*q - 3*q^2, 
    -114 + 68*q - 14*q^2 + q^3, -2*(-55 + 42*q - 11*q^2 + q^3), 
    127 - 92*q + 23*q^2 - 2*q^3, -90 + 58*q - 13*q^2 + q^3, 
    152 - 118*q + 32*q^2 - 3*q^3, 379 - 314*q + 103*q^2 - 16*q^3 + q^4, 
    167 - 161*q + 66*q^2 - 13*q^3 + q^4, 
    -383 + 374*q - 146*q^2 + 27*q^3 - 2*q^4, -35 + 17*q - 2*q^2, 
    -31 + 16*q - 2*q^2, 55 - 41*q + 11*q^2 - q^3, 
    102 - 85*q + 23*q^2 - 2*q^3, 79 - 51*q + 12*q^2 - q^3, 
    -311 + 279*q - 98*q^2 + 16*q^3 - q^4, 23 - 13*q + 2*q^2, 
    -60 + 54*q - 17*q^2 + 2*q^3, 75 - 57*q + 14*q^2 - q^3}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2*(-3 + q), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2*(-3 + q), 1, 0, 0, 0, 10 - 6*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, -2*(-3 + q), 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    -2*(-3 + q), 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
    2*(-3 + q), 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    10 - 6*q + q^2, 0, -7 + 2*q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-1, 0, 3 - q, 0, 0, 0, -1, 0, 4 - q, 13 - 7*q + q^2, 0, -1, 2*(-4 + q), 
    0, 3 - q, 0, 0, 10 - 6*q + q^2, 0, 4 - q, 0, 5 - q, 0, 2 - q, 
    -6 + 5*q - q^2, 0, 1, 0, -1, 2*(-3 + q), -1, 3 - q, -3*(-4 + q), 0, 
    4 - q, -7 + 5*q - q^2, -2*(-3 + q), -22 + 13*q - 2*q^2, 0, 0, -1, -2, 
    -5 + q, -1, 17 - 5*q, 2 - q, 33 - 16*q + 2*q^2, -7 + 5*q - q^2, 0, 
    9 - 6*q + q^2, 0, 0, -2 + q, -21 + 22*q - 8*q^2 + q^3, 0, -2*(-4 + q), 
    -14 + 7*q - q^2, -3 + q, -1, -3 + q, -22 + 9*q - q^2, 1, 
    -2*(7 - 5*q + q^2), -58 + 43*q - 11*q^2 + q^3, -14 + 7*q - q^2, 
    27 - 24*q + 8*q^2 - q^3, -1, 0, -15 + 4*q, 0, 3 - q, 5 - 2*q, 
    11 - 6*q + q^2, 49 - 27*q + 4*q^2, 3 - q, -10 + 6*q - q^2, 4 - q, 1, 
    -3 + q, 9 - 6*q + q^2, 33 - 16*q + 2*q^2, -38 + 30*q - 9*q^2 + q^3, 1, 
    -2 + q, -25 + 10*q - q^2, -7 + 2*q, 42 - 25*q + 4*q^2, 13 - 7*q + q^2, 
    5 - q, -3 + q, -8 + 6*q - q^2, -58 + 43*q - 11*q^2 + q^3, 
    -21 + 9*q - q^2, 69 - 49*q + 12*q^2 - q^3, -21 + 22*q - 8*q^2 + q^3, 
    7 - 5*q + q^2, -44 + 35*q - 10*q^2 + q^3, -44 + 35*q - 10*q^2 + q^3, 
    91 - 105*q + 49*q^2 - 11*q^3 + q^4, 33 - 16*q + 2*q^2, 
    -67 + 58*q - 18*q^2 + 2*q^3, 0, 0, -7 + 2*q, 0, -22 + 13*q - 2*q^2, 0, 
    -1, -5 + q, 0, 0, 1, -1, 0, 17 - 5*q, 0, 0, -1, -3 + q, -1, 0, 4 - q, 
    -30 + 15*q - 2*q^2, 19 - 12*q + 2*q^2, 28 - 11*q + q^2, 4 - q, 
    2*(-3 + q), -2*(13 - 7*q + q^2), -10 + 6*q - q^2, 
    27 - 24*q + 8*q^2 - q^3, 30 - 28*q + 9*q^2 - q^3, 7 - 2*q, 
    -41 + 25*q - 4*q^2, 3 - q, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 4, -4*(-3 + q), 0, 4*(-3 + q), 
    -2*(14 - 7*q + q^2), 2, 2, 0, 0, -4*(-3 + q), 0, 4, 0, -4*(-4 + q), 0, 
    0, 4*(-2 + q), 0, -4*(-3 + q), 0, 0, -4*(10 - 6*q + q^2), 4*(-3 + q), 4, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*(-4 + q), 0, 0, 
    -4*(-2 + q), 0, 0, 0, -4*(6 - 5*q + q^2), 0, 0, 0, 4*(-3 + q), 0, 0, 
    -4*(12 - 7*q + q^2), 0, 0, -4*(13 - 7*q + q^2), 2*(-4 + q), 4, 0, -4, 
    -4*(11 - 6*q + q^2), 0, 2*(8 - 5*q + q^2), 0, -4*(-4 + q), 
    -4*(-37 + 30*q - 9*q^2 + q^3), 2*(9 - 6*q + q^2), 4*(-3 + q), 
    2*(13 - 7*q + q^2), -4*(-3 + q), -4, 0, 4*(13 - 7*q + q^2), -4, 
    2*(9 - 6*q + q^2), 0, 4*(-34 + 29*q - 9*q^2 + q^3), -2*(8 - 5*q + q^2), 
    -8*(-3 + q), 4, -4*(-4 + q), 4*(-3 + q), 0, 4*(-3 + q), 
    -2*(13 - 7*q + q^2), 4*(14 - 7*q + q^2), 0, 0, -2, 
    2*(-42 + 35*q - 10*q^2 + q^3), -4*(-3 + q), 
    155 - 149*q + 60*q^2 - 12*q^3 + q^4, -2*(14 - 7*q + q^2), 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 1}, {-4*(-3 + q), -4*(-2 + q), -4*(11 - 6*q + q^2), 
    -2*(10 - 9*q + 2*q^2), -2*(8 - 5*q + q^2), -4*(11 - 6*q + q^2), 
    -2*(-69 + 56*q - 17*q^2 + 2*q^3), -5 + 4*q - q^2, -4*(15 - 7*q + q^2), 
    2*(-71 + 50*q - 12*q^2 + q^3), -2*(-22 + 20*q - 7*q^2 + q^3), 
    -2*(-90 + 69*q - 19*q^2 + 2*q^3), 301 - 258*q + 90*q^2 - 15*q^3 + q^4, 
    -162 + 143*q - 55*q^2 + 11*q^3 - q^4, -2*(14 - 7*q + q^2), 
    -2*(7 - 5*q + q^2), -2*(10 - 9*q + 2*q^2), 
    2*(-58 + 43*q - 11*q^2 + q^3), -2*(-29 + 25*q - 8*q^2 + q^3), 
    -4*(17 - 8*q + q^2), -2*(25 - 14*q + 2*q^2), 
    2*(-85 + 53*q - 12*q^2 + q^3), -2*(-61 + 43*q - 11*q^2 + q^3), 
    -2*(13 - 10*q + 2*q^2), -2*(-53 + 52*q - 17*q^2 + 2*q^3), 
    -4*(11 - 6*q + q^2), 2*(-62 + 44*q - 11*q^2 + q^3), 
    -2*(-28 + 25*q - 8*q^2 + q^3), -2*(-44 + 42*q - 15*q^2 + 2*q^3), 
    2*(169 - 169*q + 68*q^2 - 13*q^3 + q^4), 
    -2*(-90 + 69*q - 19*q^2 + 2*q^3), 
    -2*(133 - 129*q + 53*q^2 - 11*q^3 + q^4), -4*(15 - 7*q + q^2), 
    -2*(4 - 4*q + q^2), -2*(29 - 15*q + 2*q^2), 
    -2*(-47 + 47*q - 16*q^2 + 2*q^3), -4*(11 - 6*q + q^2), 
    -2*(-90 + 69*q - 19*q^2 + 2*q^3), -2*(8 - 5*q + q^2), 
    -2*(25 - 14*q + 2*q^2), -2*(-44 + 42*q - 15*q^2 + 2*q^3), 
    -4*(-29 + 25*q - 8*q^2 + q^3), -2*(-125 + 87*q - 22*q^2 + 2*q^3), 
    -2*(-38 + 31*q - 9*q^2 + q^3), 
    -2*(269 - 269*q + 112*q^2 - 23*q^3 + 2*q^4), -2*(6 - 5*q + q^2), 
    2*(-76 + 51*q - 12*q^2 + q^3), -2*(-28 + 25*q - 8*q^2 + q^3), 
    -2*(12 - 7*q + q^2), 2*(-48 + 41*q - 11*q^2 + q^3), 
    -2*(-10 + 13*q - 6*q^2 + q^3), -2*(-8 + 12*q - 6*q^2 + q^3), 
    -2*(-35 + 33*q - 10*q^2 + q^3), 2*(119 - 145*q + 65*q^2 - 13*q^3 + q^4), 
    -2*(42 - 61*q + 34*q^2 - 9*q^3 + q^4), -2*(30 - 15*q + 2*q^2), 
    -2*(-65 + 44*q - 11*q^2 + q^3), -2*(-102 + 78*q - 21*q^2 + 2*q^3), 
    -2*(-69 + 62*q - 19*q^2 + 2*q^3), -2*(-85 + 57*q - 13*q^2 + q^3), 
    2*(277 - 253*q + 90*q^2 - 15*q^3 + q^4), 
    -2*(158 - 163*q + 67*q^2 - 13*q^3 + q^4), 
    -2*(-50 + 47*q - 16*q^2 + 2*q^3), 
    2*(214 - 205*q + 78*q^2 - 14*q^3 + q^4), -2*(-52 + 38*q - 10*q^2 + q^3), 
    -2*(130 - 128*q + 53*q^2 - 11*q^3 + q^4), 
    -2*(-69 + 56*q - 17*q^2 + 2*q^3), -2*(-83 + 52*q - 12*q^2 + q^3), 
    2*(239 - 214*q + 79*q^2 - 14*q^3 + q^4), 
    -2*(79 - 91*q + 43*q^2 - 10*q^3 + q^4), 
    -2*(100 - 110*q + 50*q^2 - 11*q^3 + q^4), 
    -2*(131 - 166*q + 83*q^2 - 20*q^3 + 2*q^4), 
    -2*(260 - 241*q + 88*q^2 - 15*q^3 + q^4), 
    2*(-638 + 769*q - 396*q^2 + 109*q^3 - 16*q^4 + q^5), 
    -2*(127 - 141*q + 60*q^2 - 12*q^3 + q^4), 
    -2*(-372 + 467*q - 255*q^2 + 77*q^3 - 13*q^4 + q^5), 
    2*(-60 + 43*q - 11*q^2 + q^3), 2*(-62 + 44*q - 11*q^2 + q^3), 
    2*(134 - 136*q + 58*q^2 - 12*q^3 + q^4), 2*(-32 + 29*q - 9*q^2 + q^3), 
    2*(-109 + 80*q - 21*q^2 + 2*q^3), 
    2*(145 - 142*q + 59*q^2 - 12*q^3 + q^4), 2*(-42 + 35*q - 10*q^2 + q^3), 
    2*(75 - 97*q + 48*q^2 - 11*q^3 + q^4), 
    2*(288 - 298*q + 125*q^2 - 25*q^3 + 2*q^4), 
    177 - 170*q + 68*q^2 - 13*q^3 + q^4, 
    2*(-468 + 557*q - 293*q^2 + 86*q^3 - 14*q^4 + q^5), 
    2*(-55 + 38*q - 10*q^2 + q^3), 2*(-85 + 53*q - 12*q^2 + q^3), 
    2*(137 - 141*q + 59*q^2 - 12*q^3 + q^4), 
    2*(107 - 126*q + 57*q^2 - 12*q^3 + q^4), 
    2*(188 - 182*q + 70*q^2 - 13*q^3 + q^4), 
    300 - 262*q + 91*q^2 - 15*q^3 + q^4, 
    2*(-620 + 713*q - 359*q^2 + 99*q^3 - 15*q^4 + q^5), 
    2*(79 - 98*q + 48*q^2 - 11*q^3 + q^4), 
    2*(-198 + 309*q - 204*q^2 + 71*q^3 - 13*q^4 + q^5), 
    177 - 171*q + 68*q^2 - 13*q^3 + q^4, 
    2*(163 - 168*q + 68*q^2 - 13*q^3 + q^4), 
    2*(-355 + 472*q - 271*q^2 + 84*q^3 - 14*q^4 + q^5), 
    -601 + 692*q - 351*q^2 + 98*q^3 - 15*q^4 + q^5, 
    1348 - 1939*q + 1275*q^2 - 490*q^3 + 116*q^4 - 16*q^5 + q^6, 
    -2*(-28 + 25*q - 8*q^2 + q^3), -6*(10 - 6*q + q^2), 
    2*(43 - 22*q + 3*q^2), -2*(-2 + q), -2*(-90 + 69*q - 19*q^2 + 2*q^3), 
    -2*(18 - 14*q + 3*q^2), -2*(-85 + 57*q - 13*q^2 + q^3), 
    -2*(-125 + 87*q - 22*q^2 + 2*q^3), -2*(-39 + 34*q - 10*q^2 + q^3), 
    2*(-68 + 62*q - 19*q^2 + 2*q^3), 2*(-115 + 98*q - 29*q^2 + 3*q^3), 
    -2*(-38 + 31*q - 9*q^2 + q^3), -2*(10 - 9*q + 2*q^2), 
    -2*(269 - 269*q + 112*q^2 - 23*q^3 + 2*q^4), 
    -40 + 57*q - 33*q^2 + 9*q^3 - q^4, -4*(-40 + 41*q - 15*q^2 + 2*q^3), 
    -2*(-85 + 57*q - 13*q^2 + q^3), 2*(25 - 14*q + 2*q^2), 
    -2*(-72 + 50*q - 12*q^2 + q^3), 2*(-74 + 63*q - 19*q^2 + 2*q^3), 
    4*(-43 + 35*q - 10*q^2 + q^3), -2*(-102 + 78*q - 21*q^2 + 2*q^3), 
    2*(-115 + 98*q - 29*q^2 + 3*q^3), 
    -2*(373 - 368*q + 145*q^2 - 27*q^3 + 2*q^4), 
    -237 + 227*q - 86*q^2 + 15*q^3 - q^4, 
    2*(317 - 356*q + 162*q^2 - 35*q^3 + 3*q^4), 
    -2*(-52 + 38*q - 10*q^2 + q^3), -2*(-38 + 31*q - 9*q^2 + q^3), 
    -2*(100 - 110*q + 50*q^2 - 11*q^3 + q^4), 
    -2*(127 - 141*q + 60*q^2 - 12*q^3 + q^4), 
    -170 + 159*q - 62*q^2 + 12*q^3 - q^4, 
    -2*(-452 + 555*q - 297*q^2 + 87*q^3 - 14*q^4 + q^5), 
    -3*(10 - 6*q + q^2), -2*(-40 + 41*q - 15*q^2 + 2*q^3), 
    -131 + 132*q - 54*q^2 + 11*q^3 - q^4}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, 0, 0, 1, 0, -1, 0, 
    0, 0, 0, -3 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -4 + q, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7 - 5*q + q^2, 2*(-3 + q), 0, 0, 0, 0, 
    0, 0, 2 - q, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {2*(-2 + q), 2*(-2 + q), 2*(8 - 5*q + q^2), 0, 2, 
    2, 2*(-3 + q), 0, 2, -2*(-3 + q), 0, 0, -2, 0, 8 - 5*q + q^2, 
    2*(7 - 5*q + q^2), 2*(4 - 4*q + q^2), 2*(9 - 6*q + q^2), 
    2*(-20 + 19*q - 7*q^2 + q^3), -2*(-3 + q), -2*(-7 + 2*q), -2*(-5 + q), 
    -2*(10 - 6*q + q^2), 0, 0, 2*(12 - 6*q + q^2), -2*(-4 + q), 2*(-2 + q), 
    2*(-2 + q), 2*(-3 + q), 2*(-5 + 2*q), 2*(8 - 5*q + q^2), 2, 0, 
    -2*(-3 + q), 0, 2, 0, 8 - 5*q + q^2, -2*(-3 + q), 0, 2*(-3 + q), -4, 0, 
    0, 0, -2*(-3 + q), 0, -2*(-2 + q), -2*(-2 + q), 0, 0, 0, 0, 0, 
    -2*(-3 + q), 0, 0, -2*(9 - 6*q + q^2), 2*(-3 + q), 2*(-3 + q), 0, 0, 0, 
    0, 0, 2*(-29 + 25*q - 8*q^2 + q^3), -2*(11 - 6*q + q^2), 
    -2*(11 - 6*q + q^2), 0, 0, 0, 0, 0, 0, 0, 14 - 7*q + q^2, 
    2*(17 - 8*q + q^2), 2*(-34 + 29*q - 9*q^2 + q^3), -2*(-2 + q), 
    -2*(-3 + q), -2*(8 - 5*q + q^2), -2*(-3 + q), -2*(6 - 5*q + q^2), -2, 
    -2, -4*(-3 + q), -2*(-3 + q), -2*(-5 + q), -2*(10 - 6*q + q^2), 
    2*(-2 + q), 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2*(-25 + 24*q - 8*q^2 + q^3), 
    89 - 94*q + 43*q^2 - 10*q^3 + q^4, -2*(8 - 5*q + q^2), 0, 2*(-5 + 2*q), 
    0, -2*(12 - 7*q + q^2), -2*(15 - 7*q + q^2), -2*(9 - 6*q + q^2), 0, 
    -2*(-28 + 24*q - 8*q^2 + q^3), 2*(-3 + q), 0, 2*(11 - 6*q + q^2), 0, 0, 
    2*(-3 + q), 0, 2*(-4 + q), 0, 8 - 5*q + q^2, 0, 0, -2*(-3 + q), 0, 0, 0, 
    0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, 0, 0, 0, 0, 0, 0, -3 + q, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, 0, 1, 
    0, 0, 0, 0, 0, -3 + q, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    8 - 5*q + q^2, 0, 3 - q, 0, 3 - q, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*(-2 + q), 0, 0, 2, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*(-2 + q), 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 4 - 4*q + q^2, 2, 2*(-2 + q), 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3 + q, 0, -1, 0, -3 + q, 0, 
    0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 3 - q, 0, 
    0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 
    9 - 6*q + q^2, 0, 1, 4 - q, 0, 0, 0, 1, 0, -3 + q, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {3*(-2 + q), -2 + q, 10 - 5*q + q^2, 0, 1, 1, -3 + q, 4 - 4*q + q^2, 3, 
    5 - q, 2*(-2 + q), 0, -1, 1, 9 - 5*q + q^2, 13 - 10*q + 2*q^2, 
    4 - 4*q + q^2, 13 - 7*q + q^2, -23 + 20*q - 7*q^2 + q^3, 7 - 2*q, 4 - q, 
    5 - q, -10 + 6*q - q^2, 4 - 4*q + q^2, -2 + q, 3, 2, 2*(-2 + q), 
    2*(-2 + q), -3 + q, -5 + 2*q, 10 - 5*q + q^2, 14 - 6*q + q^2, 0, 
    -2*(-4 + q), -2 + q, 12 - 6*q + q^2, 2*(-3 + q), 1, 1, -2 + q, -4 + q, 
    -2, 0, 2, 4 - 4*q + q^2, 20 - 9*q + q^2, -20 + 20*q - 7*q^2 + q^3, 
    10 - 7*q + q^2, 8 - 6*q + q^2, -8 + 12*q - 6*q^2 + q^3, 0, 
    -8 + 6*q - q^2, -2 + q, 4 - 4*q + q^2, 16 - 8*q + q^2, -12 + 7*q - q^2, 
    0, -3 + q, -3 + q, -1, 0, -18 + 19*q - 7*q^2 + q^3, -12 + 7*q - q^2, 
    -5 + 2*q, 17 - 10*q + 2*q^2, -8 + 3*q, 2*(-4 + q), 2*(-4 + q), 
    10 - 9*q + 2*q^2, 1, 6 - 5*q + q^2, 4 - q, 4 - q, 0, -8 + 3*q, 4 - q, 
    5 - q, -13 + 7*q - q^2, 19 - 13*q + 2*q^2, 14 - 7*q + q^2, 
    -40 + 30*q - 9*q^2 + q^3, 1, 2*(-2 + q), -4 + q, -4 + q, 16 - 7*q + q^2, 
    13 - 7*q + q^2, 5 - q, -3 + q, -8 + 6*q - q^2, 3*(-3 + q), -1, 5 - q, 
    -20 + 22*q - 8*q^2 + q^3, 6 - 5*q + q^2, -12 + 7*q - q^2, -3 + q, 
    17 - 11*q + 2*q^2, 1, 2*(-3 + q), 3*(-2 + q), 9 - 5*q + q^2, 
    -41 + 30*q - 9*q^2 + q^3, -14 + 17*q - 7*q^2 + q^3, 
    -42 + 32*q - 9*q^2 + q^3, 47 - 63*q + 34*q^2 - 9*q^3 + q^4, 
    -17 + 8*q - q^2, -19 + 8*q - q^2, -8 + 6*q - q^2, 
    20 - 22*q + 8*q^2 - q^3, 12 - 6*q + q^2, -4 + q, 4 - 4*q + q^2, 
    16 - 7*q + q^2, 4 - 4*q + q^2, -20 + 20*q - 7*q^2 + q^3, -1, -3 + q, -1, 
    0, 4 - q, -13 + 7*q - q^2, 2*(10 - 6*q + q^2), 7 - 2*q, 3 - q, 
    -13 + 7*q - q^2, -8 + 3*q, -3 + q, 8 - 5*q + q^2, 9 - 6*q + q^2, 1, 
    2*(-3 + q), 8 - 5*q + q^2, -20 + 19*q - 7*q^2 + q^3, 8 - 5*q + q^2}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 
    3 - q, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
    4 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
    -5 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 1, 0, 
    12 - 7*q + q^2, 4 - q, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 0, 1, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3 + q, 0, 
    1, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, -3 + q, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3 - q, 0, 4 - q, 15 - 7*q + q^2, 
    0, 0, 0, 3 - q, 0, -1, 0, 0, 1, 0, 4 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -3 + q, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -2 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4 + q, 1, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 - q, -1, 1, 0, 
    0, 0, 2, 1, 6 - 5*q + q^2, -2 + q, -3 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-1, 0, 3 - q, 0, 0, 0, -1, 2 - q, 4 - q, 3 - q, -7 + 5*q - q^2, -1, -1, 
    -2*(-3 + q), 3 - q, -2*(-2 + q), 2 - q, 12 - 7*q + q^2, -9 + 5*q - q^2, 
    13 - 7*q + q^2, 17 - 8*q + q^2, 22 - 9*q + q^2, 
    -47 + 36*q - 10*q^2 + q^3, 0, 0, -2*(-4 + q), -2*(-4 + q), 
    -14 + 11*q - 2*q^2, -1, -4 + q, -15 + 7*q - q^2, 10 - 3*q, 4 - q, 0, 
    12 - 7*q + q^2, 0, 0, -1, 0, 1, 0, 0, 2*(-4 + q), 0, 0, 0, 4 - q, 
    -7 + 5*q - q^2, 12 - 7*q + q^2, 2 - q, -4 + 4*q - q^2, 0, 
    -19 + 21*q - 8*q^2 + q^3, 0, 2 - q, 2, 3*(-3 + q), -3 + q, 2*(-3 + q), 
    -21 + 9*q - q^2, -7 + 2*q, 19 - 12*q + 2*q^2, 0, 0, -1, -2*(-3 + q), 
    -12 + 6*q - q^2, -26 + 10*q - q^2, -12 + 6*q - q^2, 
    24 - 24*q + 8*q^2 - q^3, 0, 0, 22 - 13*q + 2*q^2, 0, 3 - q, 
    -12 + 6*q - q^2, 14 - 7*q + q^2, 21 - 9*q + q^2, 
    -38 + 30*q - 9*q^2 + q^3, -2*(-2 + q), -2*(-3 + q), -9 + 5*q - q^2, 
    -2*(-3 + q), -2*(6 - 5*q + q^2), -2, -1, -3*(-3 + q), 10 - 3*q, 
    27 - 10*q + q^2, -2*(10 - 6*q + q^2), -28 + 28*q - 9*q^2 + q^3, 
    -10 + 6*q - q^2, -4 + q, 17 - 8*q + q^2, -6 + 5*q - q^2, 2 - q, -3 + q, 
    0, 3 - q, 0, -1, -15 + 11*q - 2*q^2, 10 - 3*q, -19 + 8*q - q^2, 
    -4 + 4*q - q^2, -15 + 7*q - q^2, 18 - 19*q + 7*q^2 - q^3, 
    -63 + 44*q - 11*q^2 + q^3, -66 + 44*q - 11*q^2 + q^3, 
    -29 + 28*q - 9*q^2 + q^3, 74 - 97*q + 48*q^2 - 11*q^3 + q^4, 
    23 - 10*q + q^2, -12 + 7*q - q^2, 12 - 16*q + 7*q^2 - q^3, 11 - 3*q, 
    2 - q, -19 + 15*q - 3*q^2, -2*(16 - 8*q + q^2), -10 + 6*q - q^2, 
    -21 + 9*q - q^2, 30 - 28*q + 9*q^2 - q^3, 14 - 7*q + q^2, -3 + q, 
    15 - 8*q + q^2, 15 - 7*q + q^2, 12 - 7*q + q^2, 
    -38 + 30*q - 9*q^2 + q^3, -1, 0, 0, 3 - q, 0, -1, 3 - q, -8 + 5*q - q^2, 
    -2*(-3 + q)}, {0, -1, 3 - q, 0, 3 - q, 4 - q, -10 + 6*q - q^2, 0, 0, 1, 
    0, -1, -4 + q, 3 - q, 0, 2 - q, 2 - q, 4 - q, -8 + 5*q - q^2, 1, 
    18 - 8*q + q^2, 14 - 3*q, -20 + 9*q - q^2, 0, 0, 10 - 3*q, 
    16 - 8*q + q^2, -6 + 5*q - q^2, -6 + 5*q - q^2, -12 + 7*q - q^2, 
    -15 + 7*q - q^2, 24 - 23*q + 8*q^2 - q^3, 0, 0, 2, 0, 4 - q, -1, 3 - q, 
    13 - 7*q + q^2, 0, -11 + 6*q - q^2, 4*(-4 + q), -1, -2*(-3 + q), 0, 0, 
    0, 11 - 7*q + q^2, 1, 0, 0, -2 + q, 0, 0, 12 - 7*q + q^2, -3 + q, 
    -3 + q, -31 + 28*q - 9*q^2 + q^3, -29 + 15*q - 2*q^2, -14 + 7*q - q^2, 
    12 - 7*q + q^2, 0, 0, 0, 0, -21 + 12*q - 2*q^2, 
    -53 + 37*q - 10*q^2 + q^3, 3*(-4 + q), 2 - q, 0, 2 - q, 14 - 7*q + q^2, 
    4 - q, 3 - q, -8 + 5*q - q^2, -2*(-4 + q), 21 - 9*q + q^2, 
    -2*(13 - 7*q + q^2), 8 - 6*q + q^2, 2, -7 + 2*q, 10 - 6*q + q^2, 
    -20 + 22*q - 8*q^2 + q^3, 2*(-3 + q), -3 + q, 2*(10 - 6*q + q^2), 
    14 - 7*q + q^2, 27 - 10*q + q^2, -36 + 30*q - 9*q^2 + q^3, 
    -2*(8 - 6*q + q^2), -3 + q, -4 + q, 19 - 8*q + q^2, -2 + q, 
    6 - 5*q + q^2, 0, 0, 1, 1, 2*(-3 + q), -15 + 11*q - 2*q^2, 
    28 - 24*q + 8*q^2 - q^3, -36 + 29*q - 9*q^2 + q^3, 0, -15 + 7*q - q^2, 
    0, -63 + 44*q - 11*q^2 + q^3, -37 + 13*q - q^2, 
    -29 + 28*q - 9*q^2 + q^3, 9 - 6*q + q^2, 
    92 - 105*q + 49*q^2 - 11*q^3 + q^4, -10 + 6*q - q^2, 0, 
    39 - 31*q + 9*q^2 - q^3, 0, 0, -2*(16 - 8*q + q^2), -3 + q, 
    -22 + 9*q - q^2, 10 - 6*q + q^2, 32 - 28*q + 9*q^2 - q^3, -3 + q, 
    8 - 5*q + q^2, 37 - 21*q + 3*q^2, 12 - 7*q + q^2, 
    -28 + 24*q - 8*q^2 + q^3, 0, -1, 0, 3 - q, 7 - 2*q, -11 + 6*q - q^2, 0, 
    0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
    0, 0, 0, 0, 2*(-3 + q), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, -2*(-4 + q), 0, 0, 
    0, 9 - 6*q + q^2, 0, 2*(-3 + q), 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2*(10 - 7*q + q^2), 2, 2, 4*(-4 + q), 0, -2*(-6 + q), -2*(-5 + q), 
    -2*(15 - 8*q + q^2), 0, 0, 2*(15 - 8*q + q^2), 2*(12 - 7*q + q^2), 
    2*(-24 + 26*q - 9*q^2 + q^3), 2*(-3 + q), 2*(-3 + q), 2*(-9 + 2*q), 
    2*(21 - 13*q + 2*q^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2, 2, 2*(-2 + q), 0, 0, 0, 2, 0, 0, 0, -2, -2, -2, -2*(-3 + q), 0, 0, 0, 
    0, 2*(-9 + 2*q), 4*(-4 + q), 4*(-4 + q), 4*(8 - 6*q + q^2), 0, 2, 2, 2, 
    2, 2*(-11 + 3*q), -2*(-4 + q), 2*(17 - 8*q + q^2), -2*(16 - 8*q + q^2), 
    2*(8 - 6*q + q^2), 2, 2*(-7 + 2*q), 10 - 6*q + q^2, 
    2*(-18 + 21*q - 8*q^2 + q^3), 2*(-3 + q), 2*(-3 + q), 
    2*(19 - 12*q + 2*q^2), 2, -2*(-5 + q), 4*(-3 + q), -2*(8 - 6*q + q^2), 
    0, 0, -2*(-5 + q), 2*(-2 + q), 2*(6 - 5*q + q^2), 0, 0, 2, 1, 
    4*(-3 + q), 2*(-28 + 27*q - 9*q^2 + q^3), 4*(12 - 7*q + q^2), 
    2*(-7 + 2*q), -16 + 20*q - 8*q^2 + q^3, 2*(-9 + 2*q), 
    2*(14 - 11*q + 2*q^2), -2*(12 - 7*q + q^2), -2*(20 - 9*q + q^2), 
    -2*(13 - 8*q + q^2), -2*(-25 + 26*q - 9*q^2 + q^3), 
    2*(23 - 13*q + 2*q^2), -36 + 33*q - 10*q^2 + q^3, 
    37 - 60*q + 37*q^2 - 10*q^3 + q^4, 4*(12 - 7*q + q^2), 
    2*(6 - 5*q + q^2), 4*(-21 + 22*q - 8*q^2 + q^3), 2*(-3 + q), 0, -6 + q, 
    10 - 6*q + q^2, -2*(-4 + q), 0, 2, -2*(-4 + q), 0, -2*(18 - 9*q + q^2), 
    0, 0, 0, 2, 0, 3*(-4 + q), 0, -10 + 3*q, 4*(9 - 6*q + q^2)}, 
   {-2 + q, 3*(-2 + q), 10 - 5*q + q^2, 0, 9 - 5*q + q^2, 3, 3*(-3 + q), 0, 
    1, 3 - q, 0, 0, -1, 1, 1, 1, 4 - 4*q + q^2, 3 - q, -5 + 2*q, 1, 
    20 - 9*q + q^2, 1, -9 + 2*q, 4 - 4*q + q^2, -2 + q, 23 - 12*q + 2*q^2, 
    3 - q, -3 + q, -16 + 18*q - 7*q^2 + q^3, -1, -5 + 2*q, 
    17 - 11*q + 2*q^2, 12 - 6*q + q^2, 4 - 4*q + q^2, 16 - 8*q + q^2, 
    -18 + 19*q - 7*q^2 + q^3, 14 - 6*q + q^2, 2*(-3 + q), 9 - 5*q + q^2, 
    7 - 2*q, -2 + q, -40 + 29*q - 8*q^2 + q^3, -23 + 9*q - q^2, -5 + 2*q, 
    29 - 17*q + 3*q^2, 0, 4 - q, 0, 2 - q, -2*(-2 + q), 0, 0, 0, 
    -6 + 5*q - q^2, 0, -2*(-4 + q), -1, 0, -21 + 13*q - 2*q^2, -7 + 2*q, 
    -3 + q, 4 - q, -2 + q, -1, 0, 1, -36 + 27*q - 8*q^2 + q^3, 
    -12 + 6*q - q^2, -12 + 6*q - q^2, 1, 1, 6 - 5*q + q^2, 0, -2*(-3 + q), 
    0, 2*(-3 + q), 0, -2*(-3 + q), -15 + 7*q - q^2, 4 - q, 0, 
    -15 + 7*q - q^2, 0, -9 + 6*q - q^2, 0, -8 + 5*q - q^2, 
    43 - 32*q + 9*q^2 - q^3, 1, 0, -4 + q, -4 + q, -3 + q, 0, 
    14 - 7*q + q^2, -1, 3 - q, -1, 0, -2*(-3 + q), 0, -15 + 7*q - q^2, 
    -5 + 2*q, 11 - 6*q + q^2, -14 + 7*q - q^2, 0, -42 + 32*q - 9*q^2 + q^3, 
    0, -22 + 9*q - q^2, -83 + 52*q - 12*q^2 + q^3, -7 + 5*q - q^2, 2 - q, 
    36 - 30*q + 9*q^2 - q^3, -38 + 31*q - 9*q^2 + q^3, 0, 
    121 - 122*q + 52*q^2 - 11*q^3 + q^4, 0, 0, -6 + q, 0, -21 + 9*q - q^2, 
    0, 12 - 7*q + q^2, -13 + 7*q - q^2, 3 - q, 63 - 44*q + 11*q^2 - q^3, 
    4 - q, -11 + 6*q - q^2, -3 + q, -8 + 3*q, 8 - 5*q + q^2, 9 - 6*q + q^2, 
    25 - 13*q + 2*q^2, -40 + 31*q - 9*q^2 + q^3, 0, 0, 0}, 
   {2*(-2 + q), 2*(-2 + q), 4, 0, 8 - 5*q + q^2, 2, 2*(-3 + q), 
    4 - 4*q + q^2, 2, 2, 2*(-2 + q), 0, 0, 2, 2, 2*(7 - 5*q + q^2), 
    2*(4 - 4*q + q^2), 2, 2*(-8 + 3*q), 2, 2*(13 - 7*q + q^2), 0, 
    4*(-4 + q), 2*(4 - 4*q + q^2), 2*(-2 + q), 2*(12 - 6*q + q^2), 2, 
    2*(-5 + 2*q), 2*(-16 + 18*q - 7*q^2 + q^3), 0, 2*(-5 + 2*q), 
    2*(18 - 11*q + 2*q^2), 2, 0, 2, 2*(-2 + q), 2, 0, 2, 2, 2*(-2 + q), 
    2*(-3 + q), 0, 0, 4, 0, 2, 2*(-2 + q), 2*(8 - 6*q + q^2), 
    2*(8 - 6*q + q^2), 2*(-8 + 12*q - 6*q^2 + q^3), 0, 2*(-2 + q), 
    2*(-2 + q), 2*(4 - 4*q + q^2), 2, 0, 0, 2*(-3 + q), 0, 0, 2, 2*(-2 + q), 
    0, 0, 4, 6*(-3 + q), 2*(-7 + 2*q), 2*(-7 + 2*q), 2*(11 - 9*q + 2*q^2), 
    2, 2*(6 - 5*q + q^2), 2, 2, 0, 2*(-11 + 4*q), 0, 2*(16 - 8*q + q^2), 
    2*(-9 + 2*q), 2, 0, 2*(-7 + 2*q), 0, 2*(-3 + q), 0, 
    -32 + 28*q - 9*q^2 + q^3, 2*(23 - 13*q + 2*q^2), 0, 0, 0, 0, 0, 0, 0, 0, 
    2, 0, 0, 2, 0, 3*(-4 + q), 2*(-26 + 24*q - 8*q^2 + q^3), 
    2*(23 - 13*q + 2*q^2), 2*(-7 + 2*q), 2*(-2 + q), 2*(-5 + 2*q), 
    2*(11 - 9*q + 2*q^2), 4*(-5 + q), 4*(-4 + q), 
    2*(-26 + 27*q - 9*q^2 + q^3), 4*(8 - 6*q + q^2), 2*(22 - 13*q + 2*q^2), 
    2*(-3 + q), 2*(6 - 5*q + q^2), 2*(18 - 11*q + 2*q^2), 
    33 - 52*q + 32*q^2 - 9*q^3 + q^4, 2*(-40 + 41*q - 15*q^2 + 2*q^3), 0, 0, 
    0, 0, 0, 0, 2, 2, 2, 2*(-11 + 3*q), 0, 0, 2, 0, 1, 4*(-3 + q), 1, 
    2*(-5 + 2*q), 35 - 23*q + 4*q^2}, 
   {28 - 19*q + 3*q^2, 28 - 19*q + 3*q^2, 2*(-43 + 31*q - 9*q^2 + q^3), 
    2*(-14 + 17*q - 7*q^2 + q^3), -43 + 31*q - 9*q^2 + q^3, 
    -60 + 36*q - 9*q^2 + q^3, 174 - 155*q + 57*q^2 - 11*q^3 + q^4, 
    -20 + 22*q - 8*q^2 + q^3, -60 + 36*q - 9*q^2 + q^3, 
    -83 + 53*q - 12*q^2 + q^3, 91 - 102*q + 45*q^2 - 10*q^3 + q^4, 
    2*(48 - 30*q + 5*q^2), 108 - 66*q + 14*q^2 - q^3, 
    -168 + 142*q - 44*q^2 + 5*q^3, -43 + 31*q - 9*q^2 + q^3, 
    -85 + 80*q - 26*q^2 + 3*q^3, -51 + 59*q - 23*q^2 + 3*q^3, 
    -103 + 78*q - 21*q^2 + 2*q^3, 199 - 209*q + 93*q^2 - 21*q^3 + 2*q^4, 
    -83 + 53*q - 12*q^2 + q^3, -143 + 96*q - 23*q^2 + 2*q^3, 
    -129 + 71*q - 14*q^2 + q^3, 309 - 268*q + 92*q^2 - 15*q^3 + q^4, 
    2*(-20 + 22*q - 8*q^2 + q^3), 91 - 102*q + 45*q^2 - 10*q^3 + q^4, 
    -148 + 106*q - 29*q^2 + 3*q^3, 2*(-63 + 44*q - 11*q^2 + q^3), 
    2*(99 - 114*q + 51*q^2 - 11*q^3 + q^4), 
    159 - 191*q + 91*q^2 - 21*q^3 + 2*q^4, 
    195 - 184*q + 70*q^2 - 13*q^3 + q^4, 
    233 - 198*q + 68*q^2 - 12*q^3 + q^4, 
    -493 + 561*q - 283*q^2 + 80*q^3 - 13*q^4 + q^5, 
    -60 + 36*q - 9*q^2 + q^3, -14 + 17*q - 7*q^2 + q^3, 
    -83 + 53*q - 12*q^2 + q^3, 91 - 102*q + 45*q^2 - 10*q^3 + q^4, 
    -60 + 36*q - 9*q^2 + q^3, 2*(48 - 30*q + 5*q^2), 
    -43 + 31*q - 9*q^2 + q^3, -83 + 53*q - 12*q^2 + q^3, 
    91 - 102*q + 45*q^2 - 10*q^3 + q^4, 174 - 155*q + 57*q^2 - 11*q^3 + q^4, 
    -2*(-108 + 66*q - 14*q^2 + q^3), 48 - 30*q + 5*q^2, 
    2*(-168 + 142*q - 44*q^2 + 5*q^3), -14 + 17*q - 7*q^2 + q^3, 
    -83 + 53*q - 12*q^2 + q^3, 91 - 102*q + 45*q^2 - 10*q^3 + q^4, 
    2*(-40 + 35*q - 10*q^2 + q^3), 2*(-40 + 35*q - 10*q^2 + q^3), 
    79 - 121*q + 71*q^2 - 19*q^3 + 2*q^4, 20 - 36*q + 25*q^2 - 8*q^3 + q^4, 
    112 - 131*q + 58*q^2 - 12*q^3 + q^4, 
    112 - 131*q + 58*q^2 - 12*q^3 + q^4, 
    -152 + 241*q - 159*q^2 + 56*q^3 - 11*q^4 + q^5, 
    -83 + 53*q - 12*q^2 + q^3, -2*(-64 + 48*q - 12*q^2 + q^3), 
    -2*(-64 + 48*q - 12*q^2 + q^3), 215 - 209*q + 79*q^2 - 14*q^3 + q^4, 
    211 - 149*q + 36*q^2 - 3*q^3, 211 - 149*q + 36*q^2 - 3*q^3, 
    -376 + 394*q - 159*q^2 + 29*q^3 - 2*q^4, 
    91 - 102*q + 45*q^2 - 10*q^3 + q^4, -2*(-64 + 48*q - 12*q^2 + q^3), 
    48 - 30*q + 5*q^2, 4*(-52 + 47*q - 16*q^2 + 2*q^3), 
    302 - 287*q + 114*q^2 - 23*q^3 + 2*q^4, 
    312 - 251*q + 84*q^2 - 14*q^3 + q^4, 
    312 - 251*q + 84*q^2 - 14*q^3 + q^4, 
    -376 + 494*q - 269*q^2 + 79*q^3 - 13*q^4 + q^5, 
    2*(-52 + 47*q - 16*q^2 + 2*q^3), 
    -264 + 372*q - 217*q^2 + 68*q^3 - 12*q^4 + q^5, 
    -392 + 359*q - 125*q^2 + 19*q^3 - q^4, 
    -392 + 359*q - 125*q^2 + 19*q^3 - q^4, -145 + 142*q - 49*q^2 + 6*q^3, 
    746 - 865*q + 411*q^2 - 95*q^3 + 9*q^4, -81 + 52*q - 12*q^2 + q^3, 
    -185 + 131*q - 33*q^2 + 3*q^3, 364 - 349*q + 137*q^2 - 26*q^3 + 2*q^4, 
    2*(-40 + 35*q - 10*q^2 + q^3), -83 + 53*q - 12*q^2 + q^3, 
    229 - 198*q + 72*q^2 - 13*q^3 + q^4, -58 + 43*q - 11*q^2 + q^3, 
    198 - 243*q + 113*q^2 - 24*q^3 + 2*q^4, 
    199 - 184*q + 70*q^2 - 13*q^3 + q^4, 
    145 - 142*q + 59*q^2 - 12*q^3 + q^4, 
    -648 + 699*q - 333*q^2 + 90*q^3 - 14*q^4 + q^5, 
    -83 + 53*q - 12*q^2 + q^3, -128 + 71*q - 14*q^2 + q^3, 
    233 - 217*q + 80*q^2 - 14*q^3 + q^4, 
    187 - 199*q + 78*q^2 - 14*q^3 + q^4, -2*(-64 + 48*q - 12*q^2 + q^3), 
    86 - 57*q + 13*q^2 - q^3, -455 + 386*q - 128*q^2 + 19*q^3 - q^4, 
    112 - 131*q + 58*q^2 - 12*q^3 + q^4, 
    -311 + 449*q - 268*q^2 + 84*q^3 - 14*q^4 + q^5, 
    64 - 48*q + 12*q^2 - q^3, 64 - 48*q + 12*q^2 - q^3, 
    -264 + 263*q - 101*q^2 + 17*q^3 - q^4, -107 + 79*q - 21*q^2 + 2*q^3, 
    538 - 567*q + 241*q^2 - 49*q^3 + 4*q^4, 
    276 - 323*q + 149*q^2 - 33*q^3 + 3*q^4, 
    -405 + 475*q - 252*q^2 + 76*q^3 - 13*q^4 + q^5, 
    229 - 198*q + 72*q^2 - 13*q^3 + q^4, 59 - 79*q + 41*q^2 - 10*q^3 + q^4, 
    233 - 198*q + 68*q^2 - 12*q^3 + q^4, 
    -264 + 363*q - 211*q^2 + 67*q^3 - 12*q^4 + q^5, 
    372 - 312*q + 103*q^2 - 16*q^3 + q^4, 
    438 - 339*q + 106*q^2 - 16*q^3 + q^4, 
    259 - 291*q + 125*q^2 - 25*q^3 + 2*q^4, 
    -474 + 630*q - 343*q^2 + 98*q^3 - 15*q^4 + q^5, 
    -640 + 736*q - 367*q^2 + 100*q^3 - 15*q^4 + q^5, 
    162 - 158*q + 62*q^2 - 12*q^3 + q^4, 
    -159 + 261*q - 177*q^2 + 63*q^3 - 12*q^4 + q^5, 
    -688 + 745*q - 353*q^2 + 93*q^3 - 14*q^4 + q^5, 
    -153 + 250*q - 171*q^2 + 62*q^3 - 12*q^4 + q^5, 
    832 - 1313*q + 916*q^2 - 370*q^3 + 93*q^4 - 14*q^5 + q^6, 
    212 - 149*q + 36*q^2 - 3*q^3, 64 - 48*q + 12*q^2 - q^3, 
    170 - 110*q + 25*q^2 - 2*q^3, -215 + 218*q - 85*q^2 + 15*q^3 - q^4, 
    -238 + 227*q - 86*q^2 + 15*q^3 - q^4, -2*(-64 + 48*q - 12*q^2 + q^3), 
    -264 + 263*q - 101*q^2 + 17*q^3 - q^4, 
    -587 + 543*q - 195*q^2 + 32*q^3 - 2*q^4, 
    -227 + 225*q - 86*q^2 + 15*q^3 - q^4, 
    933 - 1133*q + 578*q^2 - 152*q^3 + 20*q^4 - q^5, 48 - 30*q + 5*q^2, 
    48 - 30*q + 5*q^2, 2*(-52 + 47*q - 16*q^2 + 2*q^3), 
    -145 + 142*q - 49*q^2 + 6*q^3, -138 + 104*q - 29*q^2 + 3*q^3, 
    569 - 612*q + 268*q^2 - 57*q^3 + 5*q^4, -52 + 47*q - 16*q^2 + 2*q^3, 
    241 - 301*q + 155*q^2 - 39*q^3 + 4*q^4, 
    -498 + 685*q - 413*q^2 + 137*q^3 - 25*q^4 + 2*q^5}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 7 - 2*q, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -5 + q, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3 - q, 1, 0, 0, 0, 0, 0, 0, 
    0, 0, 14 - 7*q + q^2, 3 - q, 4 - q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2*(-3 + q), 0, 0, 2, 0, 0, 0, 
    0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    2*(-3 + q), -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(-3 + q), 9 - 6*q + q^2, 1, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -2*(-4 + q), 1, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2*(-4 + q), 0, 0, 0, 1, 
    0, 0, 0, 0, -2*(-4 + q), 1, 16 - 8*q + q^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 2, 0, 0, 2, 2*(-3 + q), 0, 2, 2, 
    2*(-2 + q), 4*(-3 + q), 2*(-4 + q), 2*(11 - 6*q + q^2), 0, 0, 0, 
    -2*(-3 + q), 0, -2*(-3 + q), -2*(-3 + q), -2*(-9 + 2*q), 
    -2*(11 - 6*q + q^2), 0, 0, 2, -2*(-4 + q), 2*(-2 + q), 0, 
    -2*(9 - 6*q + q^2), 4*(-3 + q), 2, 0, 0, -2*(-4 + q), 0, 0, 0, 0, 
    -2*(-3 + q), 0, 0, -2*(18 - 8*q + q^2), -4 + q, 2, 0, 0, 0, -2*(-2 + q), 
    0, 0, 0, -2*(6 - 5*q + q^2), 0, 0, -2*(-4 + q), -2*(13 - 7*q + q^2), 
    -2*(10 - 6*q + q^2), -2*(9 - 6*q + q^2), -2*(33 - 16*q + 2*q^2), 
    -2*(13 - 7*q + q^2), -2*(-33 + 29*q - 9*q^2 + q^3), 0, 0, -4 + q, 2, 
    2*(-3 + q), -2*(16 - 7*q + q^2), 2*(-4 + q), 2*(6 - 5*q + q^2), 0, 0, 
    -2*(-37 + 30*q - 9*q^2 + q^3), -2*(-3 + q), 2*(9 - 6*q + q^2), 
    2*(-3 + q), -2*(-4 + q), -2*(-4 + q), -2*(10 - 6*q + q^2), 0, 2, 0, 
    10 - 6*q + q^2, 2*(-2 + q), 2*(-3 + q), 0, 2, 2*(13 - 7*q + q^2), 
    2*(22 - 9*q + q^2), 2*(-30 + 28*q - 9*q^2 + q^3), -2*(8 - 6*q + q^2), 
    2*(-3 + q), 2*(-4 + q), 2*(14 - 7*q + q^2), 0, 0, 0, 0, 0, 1, 0, 
    2*(-2 + q), 2, -2, 0, 0, 0, -2*(20 - 9*q + q^2), -2*(18 - 8*q + q^2), 
    -2*(6 - 5*q + q^2), -2*(-20 + 22*q - 8*q^2 + q^3), -2*(-4 + q), -4 + q, 
    4 - 4*q + q^2, 2, 0, 2*(-2 + q), 2*(-60 + 43*q - 11*q^2 + q^3), 
    -42 + 35*q - 10*q^2 + q^3, -72 + 50*q - 12*q^2 + q^3, 
    101 - 120*q + 56*q^2 - 12*q^3 + q^4, -2*(-4 + q), -2, -2*(-3 + q), 
    -2*(-7 + 2*q), 2*(12 - 7*q + q^2), -2*(10 - 6*q + q^2), 0, 0, 0, 0, 0, 
    0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
    -2*(-3 + q), 0, -2*(-4 + q), -2*(-3 + q), 2*(17 - 8*q + q^2), -2, 0, 0, 
    2, -2*(-4 + q), 0, 0, -2, 0, 0, 2, 0, -2*(-3 + q), 0, 2, 2*(-4 + q), 1, 
    -2*(-4 + q), 0, 2*(-3 + q), -2*(18 - 8*q + q^2), 0, 2, 0, 2, 2*(-2 + q), 
    -2*(-2 + q), 0, 0, 0, -2*(6 - 5*q + q^2), 0, 0, -2*(-3 + q), 
    -2*(13 - 7*q + q^2), -2, -2*(9 - 6*q + q^2), 
    2*(-55 + 42*q - 11*q^2 + q^3), 2*(-4 + q), -2*(-3 + q), 0, 0, 0, 2, 
    2*(-3 + q), -2*(14 - 7*q + q^2), -2, 0, 0, 0, -4*(-3 + q), 0, 0, 0, 
    14 - 7*q + q^2, -2*(-4 + q), 2*(-4 + q), -2*(-2 + q), -2*(-3 + q), -2, 
    -2*(-3 + q), -2*(6 - 5*q + q^2), -2, 0, -2*(-3 + q), -2*(-7 + 2*q), 
    2*(22 - 9*q + q^2), -2*(10 - 6*q + q^2), 2*(-26 + 27*q - 9*q^2 + q^3), 
    -2*(10 - 6*q + q^2), 2*(-4 + q), 2*(16 - 8*q + q^2), -2*(6 - 5*q + q^2), 
    -2*(-2 + q), 2*(-3 + q), 0, -2*(-3 + q), 0, -2, 2*(-2 + q), 
    8 - 5*q + q^2, -2*(9 - 5*q + q^2), 0, 4*(-3 + q), 0, 
    -2*(20 - 9*q + q^2), -2*(20 - 8*q + q^2), -2*(6 - 5*q + q^2), 
    -2*(-2 + q), -2*(-24 + 23*q - 8*q^2 + q^3), 2*(-3 + q), 0, 
    2*(10 - 6*q + q^2), 0, 0, 2*(-60 + 43*q - 11*q^2 + q^3), 
    -2*(13 - 7*q + q^2), -2*(21 - 9*q + q^2), -2*(-3 + q), 
    105 - 121*q + 56*q^2 - 12*q^3 + q^4, -2*(10 - 6*q + q^2), 
    -2*(-27 + 24*q - 8*q^2 + q^3), -2*(-46 + 36*q - 10*q^2 + q^3), 
    2*(12 - 7*q + q^2), -2*(8 - 5*q + q^2), 2*(-3 + q), 2*(-3 + q), 0, 
    2*(9 - 6*q + q^2), 15 - 7*q + q^2, 2*(-3 + q), 8 - 5*q + q^2, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -3 + q, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -3 + q, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
    3 - q, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 1, 0, 0, 10 - 6*q + q^2, 0, -3 + q, 0, 0, 3 - q, 
    3 - q, 0, 0, -1, 0, 0, 0, 0}, 
   {-1, 0, 3 - q, 0, 0, 0, -1, 2 - q, 4 - q, 3 - q, -7 + 5*q - q^2, -1, -1, 
    -2*(-3 + q), 3 - q, 0, 0, 10 - 6*q + q^2, 0, 13 - 7*q + q^2, 1, 9 - 2*q, 
    -3 + q, 0, 0, 0, 1, 0, 0, -3 + q, -1, 0, 10 - 3*q, 0, 14 - 7*q + q^2, 0, 
    -2*(-4 + q), -22 + 13*q - 2*q^2, 0, 1, 0, -2, -17 + 4*q, -1, 
    -2*(-3 + q), 2 - q, 11 - 3*q, -20 + 15*q - 3*q^2, 9 - 6*q + q^2, 0, 0, 
    0, -23 + 23*q - 8*q^2 + q^3, 0, 0, 21 - 9*q + q^2, 
    -58 + 43*q - 11*q^2 + q^3, -3 + q, -4 + q, -2*(17 - 8*q + q^2), -6 + q, 
    12 - 7*q + q^2, -7 + 5*q - q^2, -14 + 7*q - q^2, -14 + 7*q - q^2, 
    30 - 25*q + 8*q^2 - q^3, -1, -11 + 3*q, -1, 2 - q, 0, 2 - q, 
    31 - 19*q + 3*q^2, 4 - q, 3 - q, -8 + 5*q - q^2, 4 - q, 1, -3 + q, 
    9 - 6*q + q^2, 14 - 7*q + q^2, -7 + 2*q, 1, -2 + q, -4 + q, 0, 2, 
    29 - 15*q + 2*q^2, -3*(-5 + q), 2*(-3 + q), -17 + 12*q - 2*q^2, 
    -50 + 37*q - 10*q^2 + q^3, -17 + 8*q - q^2, 25 - 10*q + q^2, 
    -23 + 23*q - 8*q^2 + q^3, 6 - 5*q + q^2, -25 + 14*q - 2*q^2, -3 + q, 
    19 - 12*q + 2*q^2, 1, 2*(-3 + q), 0, 0, -38 + 30*q - 9*q^2 + q^3, 0, 
    -22 + 13*q - 2*q^2, 0, -28 + 15*q - 2*q^2, -17 + 4*q, -2 + q, 
    6 - 5*q + q^2, 8 - 5*q + q^2, -1, 0, -2*(-3 + q), 0, 0, 
    -44 + 23*q - 3*q^2, -42 + 35*q - 10*q^2 + q^3, -14 + 3*q, 9 - 6*q + q^2, 
    35 - 29*q + 9*q^2 - q^3, -50 + 37*q - 10*q^2 + q^3, 
    98 - 110*q + 50*q^2 - 11*q^3 + q^4, 2*(25 - 14*q + 2*q^2), 
    39 - 34*q + 10*q^2 - q^3, -24 + 23*q - 8*q^2 + q^3, -23 + 13*q - 2*q^2, 
    -13 + 7*q - q^2, 3 - q, 30 - 28*q + 9*q^2 - q^3, -2*(-4 + q), 
    -10 + 6*q - q^2, 24 - 23*q + 8*q^2 - q^3, 0, 0}, 
   {0, -1, 3 - q, 0, 3 - q, 4 - q, -10 + 6*q - q^2, 0, 0, 1, 0, -1, -4 + q, 
    3 - q, 0, 0, 0, 1, 0, 1, 13 - 7*q + q^2, 5 - q, -7 + 2*q, 0, 0, 4 - q, 
    1, 0, 0, -3 + q, -1, 0, -2*(-4 + q), 2 - q, 21 - 9*q + q^2, 
    -7 + 5*q - q^2, 10 - 3*q, -22 + 13*q - 2*q^2, 3 - q, 13 - 7*q + q^2, 0, 
    -31 + 18*q - 3*q^2, -86 + 53*q - 12*q^2 + q^3, -14 + 7*q - q^2, 
    44 - 32*q + 9*q^2 - q^3, 0, 1, -1, 1, 0, 0, 0, -3 + q, -2 + q, 0, 
    14 - 7*q + q^2, -11 + 3*q, -3 + q, -33 + 29*q - 9*q^2 + q^3, 
    -38 + 17*q - 2*q^2, -15 + 8*q - q^2, 19 - 12*q + 2*q^2, 0, -3 + q, -1, 
    3 - q, -10 + 6*q - q^2, -11 + 3*q, -3 + q, 0, 0, 0, 15 - 7*q + q^2, 
    11 - 6*q + q^2, 3 - q, -1, 0, 0, -4 + q, 1, 0, -3 + q, 0, -3 + q, 0, 0, 
    11 - 6*q + q^2, 6 - q, -2*(-4 + q), -12 + 7*q - q^2, -13 + 7*q - q^2, 
    -19 + 9*q - q^2, -13 + 7*q - q^2, 49 - 36*q + 10*q^2 - q^3, -3 + q, 1, 
    -5 + q, 0, 10 - 6*q + q^2, 0, -7 + 2*q, -1, 3 - q, -10 + 3*q, 0, 
    -22 + 13*q - 2*q^2, 0, -35 + 16*q - 2*q^2, -86 + 53*q - 12*q^2 + q^3, 
    -3 + q, 1, 19 - 12*q + 2*q^2, -14 + 7*q - q^2, 0, 
    44 - 32*q + 9*q^2 - q^3, 0, 0, -3*(17 - 8*q + q^2), 2*(-4 + q), 
    -76 + 51*q - 12*q^2 + q^3, 4 - q, 43 - 35*q + 10*q^2 - q^3, 
    -50 + 37*q - 10*q^2 + q^3, 28 - 18*q + 3*q^2, 
    185 - 177*q + 69*q^2 - 13*q^3 + q^4, 43 - 35*q + 10*q^2 - q^3, 
    3*(-3 + q), -13 + 7*q - q^2, -23 + 13*q - 2*q^2, 3 - q, 
    30 - 28*q + 9*q^2 - q^3, 54 - 38*q + 10*q^2 - q^3, -22 + 13*q - 2*q^2, 
    3 - q, 0, 0}, {0, 0, 0, 0, 1, 2, 2*(-3 + q), 1, 2, 0, 2*(-3 + q), 
    4*(-3 + q), -6 + q, 24 - 13*q + 2*q^2, 0, 0, 0, 0, 0, -2*(-3 + q), 
    -2*(-4 + q), -2*(-6 + q), -2*(12 - 7*q + q^2), 0, 0, 0, 0, 0, 0, -2, 
    2*(-4 + q), 0, 2, 0, -2*(-3 + q), 0, 2, 4*(-3 + q), 0, -2*(-3 + q), 0, 
    2*(-3 + q), -2*(20 - 8*q + q^2), 2*(-3 + q), 2*(10 - 6*q + q^2), 0, 0, 
    2*(-3 + q), -2*(-4 + q), 0, 0, 0, -2*(9 - 6*q + q^2), 0, 0, -2*(-3 + q), 
    -2*(15 - 7*q + q^2), -2*(10 - 6*q + q^2), -2*(9 - 6*q + q^2), 
    -2*(36 - 17*q + 2*q^2), -2*(15 - 8*q + q^2), 
    -2*(-31 + 28*q - 9*q^2 + q^3), 0, -2, 2*(-3 + q), 2*(9 - 6*q + q^2), 0, 
    -2*(18 - 8*q + q^2), 0, 2, 0, 0, -2*(-45 + 36*q - 10*q^2 + q^3), 
    -2*(-3 + q), 2*(9 - 6*q + q^2), 2*(-3 + q), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -2*(-6 + q), 2*(21 - 9*q + q^2), 2*(-4 + q), 2*(-4 + q), 
    -2*(15 - 8*q + q^2), -52 + 41*q - 11*q^2 + q^3, 2*(18 - 8*q + q^2), -2, 
    0, -6 + q, 0, -2*(-3 + q), 0, -2, 0, 0, -2*(12 - 7*q + q^2), 0, 
    2*(-4 + q), 0, 2*(-51 + 41*q - 11*q^2 + q^3), -2*(18 - 8*q + q^2), -2, 
    -2*(-3 + q), -2*(-3 + q), 0, 0, 2, 0, 0, 2*(-61 + 43*q - 11*q^2 + q^3), 
    -2*(15 - 8*q + q^2), -2*(21 - 9*q + q^2), 2*(12 - 7*q + q^2), 
    2*(12 - 7*q + q^2), -2*(10 - 6*q + q^2), -2*(-30 + 28*q - 9*q^2 + q^3), 
    -2*(-46 + 36*q - 10*q^2 + q^3), 119 - 141*q + 64*q^2 - 13*q^3 + q^4, 
    -2*(9 - 6*q + q^2), 2*(-3 + q), 2*(-3 + q), 0, 2*(9 - 6*q + q^2), 
    15 - 7*q + q^2, 2*(-3 + q), 9 - 6*q + q^2, 0, 0}, 
   {-2*(-5 + 2*q), -2*(-5 + 2*q), -4*(11 - 6*q + q^2), 
    -2*(10 - 9*q + 2*q^2), -2*(11 - 6*q + q^2), -2*(26 - 13*q + 2*q^2), 
    -4*(-39 + 31*q - 9*q^2 + q^3), -13 + 10*q - 2*q^2, 
    -2*(26 - 13*q + 2*q^2), -59 + 30*q - 4*q^2, 97 - 94*q + 32*q^2 - 4*q^3, 
    -2*(-90 + 69*q - 19*q^2 + 2*q^3), 146 - 96*q + 23*q^2 - 2*q^3, 
    -302 + 298*q - 121*q^2 + 24*q^3 - 2*q^4, -2*(11 - 6*q + q^2), 
    -20 + 15*q - 3*q^2, -2*(10 - 9*q + 2*q^2), -83 + 57*q - 13*q^2 + q^3, 
    73 - 67*q + 23*q^2 - 3*q^3, -102 + 65*q - 14*q^2 + q^3, 
    -102 + 65*q - 14*q^2 + q^3, -189 + 114*q - 25*q^2 + 2*q^3, 
    282 - 250*q + 89*q^2 - 15*q^3 + q^4, -13 + 12*q - 3*q^2, 
    60 - 61*q + 22*q^2 - 3*q^3, -2*(26 - 13*q + 2*q^2), 
    -97 + 60*q - 13*q^2 + q^3, 83 - 78*q + 25*q^2 - 3*q^3, 
    60 - 61*q + 22*q^2 - 3*q^3, 215 - 205*q + 78*q^2 - 14*q^3 + q^4, 
    -2*(-90 + 69*q - 19*q^2 + 2*q^3), 
    -225 + 226*q - 97*q^2 + 21*q^3 - 2*q^4, -2*(26 - 13*q + 2*q^2), 
    -10 + 9*q - 2*q^2, -102 + 65*q - 14*q^2 + q^3, 
    60 - 61*q + 22*q^2 - 3*q^3, -2*(26 - 13*q + 2*q^2), 
    -2*(-90 + 69*q - 19*q^2 + 2*q^3), -2*(11 - 6*q + q^2), 
    -102 + 65*q - 14*q^2 + q^3, 60 - 61*q + 22*q^2 - 3*q^3, 
    -4*(-39 + 31*q - 9*q^2 + q^3), 471 - 364*q + 114*q^2 - 17*q^3 + q^4, 
    90 - 69*q + 19*q^2 - 2*q^3, -440 + 431*q - 175*q^2 + 35*q^3 - 3*q^4, 
    -10 + 9*q - 2*q^2, -59 + 30*q - 4*q^2, 97 - 94*q + 32*q^2 - 4*q^3, 
    -70 + 54*q - 13*q^2 + q^3, -28 + 19*q - 3*q^2, 
    32 - 42*q + 19*q^2 - 3*q^3, -2*(-8 + 12*q - 6*q^2 + q^3), 
    178 - 201*q + 83*q^2 - 15*q^3 + q^4, 79 - 81*q + 27*q^2 - 3*q^3, 
    -3*(38 - 57*q + 33*q^2 - 9*q^3 + q^4), -102 + 65*q - 14*q^2 + q^3, 
    319 - 284*q + 99*q^2 - 16*q^3 + q^4, 
    261 - 241*q + 88*q^2 - 15*q^3 + q^4, 
    261 - 258*q + 96*q^2 - 16*q^3 + q^4, 
    587 - 518*q + 181*q^2 - 30*q^3 + 2*q^4, 
    369 - 312*q + 103*q^2 - 16*q^3 + q^4, 
    -720 + 884*q - 452*q^2 + 121*q^3 - 17*q^4 + q^5, 
    60 - 61*q + 22*q^2 - 3*q^3, 146 - 113*q + 31*q^2 - 3*q^3, 
    90 - 69*q + 19*q^2 - 2*q^3, -294 + 318*q - 144*q^2 + 32*q^3 - 3*q^4, 
    -4*(-39 + 31*q - 9*q^2 + q^3), 374 - 304*q + 101*q^2 - 16*q^3 + q^4, 
    194 - 132*q + 33*q^2 - 3*q^3, -246 + 299*q - 142*q^2 + 32*q^3 - 3*q^4, 
    -94 + 98*q - 44*q^2 + 10*q^3 - q^4, 
    -193 + 252*q - 126*q^2 + 30*q^3 - 3*q^4, 
    -874 + 991*q - 477*q^2 + 123*q^3 - 17*q^4 + q^5, 
    -431 + 415*q - 157*q^2 + 28*q^3 - 2*q^4, 
    -2*(127 - 141*q + 60*q^2 - 12*q^3 + q^4), 
    703 - 905*q + 505*q^2 - 154*q^3 + 26*q^4 - 2*q^5, 
    -81 + 52*q - 12*q^2 + q^3, -96 + 60*q - 13*q^2 + q^3, 
    233 - 213*q + 79*q^2 - 14*q^3 + q^4, -51 + 42*q - 11*q^2 + q^3, 
    -83 + 53*q - 12*q^2 + q^3, 111 - 79*q + 21*q^2 - 2*q^3, 
    -58 + 43*q - 11*q^2 + q^3, 136 - 157*q + 67*q^2 - 13*q^3 + q^4, 
    199 - 184*q + 70*q^2 - 13*q^3 + q^4, 49 - 36*q + 10*q^2 - q^3, 
    -334 + 292*q - 100*q^2 + 16*q^3 - q^4, -143 + 96*q - 23*q^2 + 2*q^3, 
    -248 + 157*q - 36*q^2 + 3*q^3, 324 - 331*q + 135*q^2 - 26*q^3 + 2*q^4, 
    278 - 313*q + 133*q^2 - 26*q^3 + 2*q^4, 
    286 - 259*q + 91*q^2 - 15*q^3 + q^4, 
    248 - 221*q + 80*q^2 - 14*q^3 + q^4, 
    -786 + 822*q - 384*q^2 + 101*q^3 - 15*q^4 + q^5, 
    132 - 152*q + 66*q^2 - 13*q^3 + q^4, 
    -291 + 428*q - 260*q^2 + 83*q^3 - 14*q^4 + q^5, 
    102 - 78*q + 21*q^2 - 2*q^3, 64 - 48*q + 12*q^2 - q^3, 
    -303 + 319*q - 133*q^2 + 26*q^3 - 2*q^4, -107 + 79*q - 21*q^2 + 2*q^3, 
    461 - 481*q + 200*q^2 - 39*q^3 + 3*q^4, 84 - 78*q + 25*q^2 - 3*q^3, 
    -134 + 129*q - 53*q^2 + 11*q^3 - q^4, 
    231 - 208*q + 78*q^2 - 14*q^3 + q^4, 16 - 18*q + 7*q^2 - q^3, 
    -2*(-90 + 69*q - 19*q^2 + 2*q^3), 
    -114 + 147*q - 76*q^2 + 19*q^3 - 2*q^4, 
    528 - 475*q + 170*q^2 - 29*q^3 + 2*q^4, 
    471 - 364*q + 114*q^2 - 17*q^3 + q^4, 
    165 - 181*q + 75*q^2 - 14*q^3 + q^4, 
    -416 + 566*q - 319*q^2 + 95*q^3 - 15*q^4 + q^5, 
    -513 + 622*q - 331*q^2 + 96*q^3 - 15*q^4 + q^5, 
    90 - 69*q + 19*q^2 - 2*q^3, -60 + 82*q - 42*q^2 + 10*q^3 - q^4, 
    -440 + 431*q - 175*q^2 + 35*q^3 - 3*q^4, 
    -45 + 62*q - 34*q^2 + 9*q^3 - q^4, 
    310 - 416*q + 232*q^2 - 70*q^3 + 12*q^4 - q^5, 
    688 - 638*q + 237*q^2 - 42*q^3 + 3*q^4, 
    222 - 211*q + 79*q^2 - 14*q^3 + q^4, 
    388 - 316*q + 103*q^2 - 16*q^3 + q^4, 
    -477 + 605*q - 329*q^2 + 96*q^3 - 15*q^4 + q^5, 
    -500 + 614*q - 330*q^2 + 96*q^3 - 15*q^4 + q^5, 
    261 - 241*q + 88*q^2 - 15*q^3 + q^4, 
    -588 + 732*q - 386*q^2 + 108*q^3 - 16*q^4 + q^5, 
    -1089 + 1196*q - 555*q^2 + 137*q^3 - 18*q^4 + q^5, 
    -611 + 758*q - 395*q^2 + 109*q^3 - 16*q^4 + q^5, 
    1178 - 1748*q + 1185*q^2 - 469*q^3 + 114*q^4 - 16*q^5 + q^6, 
    90 - 69*q + 19*q^2 - 2*q^3, 90 - 69*q + 19*q^2 - 2*q^3, 
    -94 + 98*q - 44*q^2 + 10*q^3 - q^4, 
    -2*(127 - 141*q + 60*q^2 - 12*q^3 + q^4), 
    -224 + 197*q - 72*q^2 + 13*q^3 - q^4, 
    567 - 660*q + 331*q^2 - 91*q^3 + 14*q^4 - q^5, 
    -100 + 110*q - 50*q^2 + 11*q^3 - q^4, 
    200 - 293*q + 186*q^2 - 64*q^3 + 12*q^4 - q^5, 
    -216 + 262*q - 130*q^2 + 31*q^3 - 3*q^4}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 2*(-3 + q), 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 
    0, 0, 0, -2*(-3 + q), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, -2*(-3 + q), 0, 0, 0, 0, 10 - 6*q + q^2, 1, 0, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*(-3 + q), 0, 
    0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*(-3 + q), 0, -2, 0, 0, 1, 
    10 - 6*q + q^2, 0, 0, -7 + 2*q, 0, 0, 0, 0}, 
   {2*(-2 + q), 2*(-2 + q), 2*(8 - 5*q + q^2), 0, 2, 2, 2*(-3 + q), 0, 2, 
    -2*(-3 + q), 0, 0, -2, 0, 2, 0, 0, -2*(-3 + q), 0, 2, 2, 0, 0, 
    2*(4 - 4*q + q^2), 2*(-2 + q), 2, 0, 0, 2*(-2 + q), -2, 0, 2, 
    2*(12 - 6*q + q^2), 4 - 4*q + q^2, 2*(13 - 7*q + q^2), 
    2*(-16 + 18*q - 7*q^2 + q^3), 2*(12 - 6*q + q^2), 4*(-3 + q), 2, 2, 
    2*(-2 + q), 6*(-3 + q), 4*(-4 + q), -5 + 2*q, 2*(18 - 11*q + 2*q^2), 
    4 - 4*q + q^2, -2*(-7 + 2*q), 2*(-2 + q), 0, -2*(-2 + q), 0, 0, 0, 
    -2*(6 - 5*q + q^2), 0, 2*(13 - 7*q + q^2), 2*(-3 + q), 0, 2*(-3 + q), 0, 
    -2, 0, 2*(-16 + 18*q - 7*q^2 + q^3), -2*(10 - 6*q + q^2), -5 + 2*q, 
    2*(8 - 5*q + q^2), 2*(-3 + q), 0, -4, 0, 2, 2*(6 - 5*q + q^2), 0, 
    -6*(-3 + q), 0, 2*(-3 + q), 0, 0, -2, -2*(-2 + q), -2*(-3 + q), 
    -2*(9 - 5*q + q^2), 0, 0, -2, -2, -6*(-3 + q), -2*(-4 + q), 0, -2, 0, 
    -2*(13 - 7*q + q^2), 0, -4*(-4 + q), -2*(6 - 5*q + q^2), -2*(-2 + q), 
    -2*(13 - 7*q + q^2), -10 + 6*q - q^2, -2*(-27 + 24*q - 8*q^2 + q^3), 
    7 - 2*q, -4*(10 - 6*q + q^2), 0, 0, -2, 0, 4*(-3 + q), 0, 0, 4*(-4 + q), 
    0, 0, 0, -5 + 2*q, 0, 2*(18 - 11*q + 2*q^2), 0, 0, 0, -1, 2*(-5 + q), 0, 
    0, 2*(-42 + 35*q - 10*q^2 + q^3), -2*(-3 + q), 2*(25 - 14*q + 2*q^2), 0, 
    -2, -42 + 32*q - 9*q^2 + q^3, -42 + 32*q - 9*q^2 + q^3, 
    65 - 80*q + 41*q^2 - 10*q^3 + q^4, 2*(9 - 6*q + q^2), 32 - 15*q + 2*q^2, 
    -64 + 54*q - 17*q^2 + 2*q^3, 1, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 2*(15 - 8*q + q^2), 1, -2*(-6 + q), 2*(-3 + q), 
    2*(15 - 8*q + q^2), 2*(-36 + 33*q - 10*q^2 + q^3), 0, 0, 0, 
    2*(-9 + 2*q), -2*(20 - 9*q + q^2), -9 + 2*q, 4*(12 - 7*q + q^2), 1, 
    -2*(-6 + q), 2*(-3 + q), 0, 0, 0, 0, -2, -2, 0, -2*(-6 + q), 
    -2*(15 - 8*q + q^2), 0, -2, 2*(-6 + q), -2, -2*(-3 + q), 2*(-3 + q), 
    -2*(15 - 8*q + q^2), -9 + 2*q, 2*(9 - 6*q + q^2), 0, 0, 0, 0, 0, 2, 
    -2*(-4 + q), -2*(-9 + 2*q), 2, 2*(-3 + q), 0, 0, 0, -2*(-4 + q), 
    -2*(-3 + q), -2*(12 - 7*q + q^2), 0, -2, -2, 0, -4*(-4 + q), 
    -2*(-3 + q), 2, 0, 2*(-4 + q), -2*(15 - 7*q + q^2), 2*(-4 + q), 
    2*(19 - 9*q + q^2), -2*(9 - 6*q + q^2), -2*(-3 + q), 
    -2*(15 - 8*q + q^2), -10 + 6*q - q^2, -2*(-30 + 28*q - 9*q^2 + q^3), 
    7 - 2*q, -2*(21 - 13*q + 2*q^2), 0, 0, -2*(12 - 7*q + q^2), 0, 
    2*(-36 + 33*q - 10*q^2 + q^3), 0, 2*(-5 + q), -2*(20 - 9*q + q^2), 0, 0, 
    -2*(-3 + q), -9 + 2*q, 0, 4*(12 - 7*q + q^2), 0, 0, 2*(-7 + 2*q), 
    -10 + 6*q - q^2, -17 + 8*q - q^2, 0, 2*(12 - 7*q + q^2), 
    -4*(15 - 8*q + q^2), -2*(-30 + 28*q - 9*q^2 + q^3), 
    -2*(-57 + 42*q - 11*q^2 + q^3), 2*(12 - 7*q + q^2), -2*(9 - 6*q + q^2), 
    -45 + 35*q - 10*q^2 + q^3, -45 + 35*q - 10*q^2 + q^3, 2*(9 - 6*q + q^2), 
    83 - 108*q + 54*q^2 - 12*q^3 + q^4, 44 - 23*q + 3*q^2, 
    -70 + 62*q - 19*q^2 + 2*q^3, 9 - 6*q + q^2, 0, 0}, 
   {0, 4*(-2 + q), 4, 0, 2*(8 - 5*q + q^2), 4, 4*(-3 + q), 0, 0, 0, 0, 0, 0, 
    2, 0, 0, 0, 0, 0, 0, -4*(-3 + q), 0, -4, 0, 0, 4, 0, 0, 0, 0, 0, 0, 4, 
    2*(4 - 4*q + q^2), -4*(-3 + q), 4*(-2 + q), 4*(11 - 6*q + q^2), 
    4*(-3 + q), 2*(8 - 5*q + q^2), -4*(-3 + q), 0, 
    4*(-29 + 25*q - 8*q^2 + q^3), -4*(14 - 7*q + q^2), 2*(-5 + 2*q), 
    4*(11 - 6*q + q^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*(-4 + q), -4, 0, 
    -4*(9 - 6*q + q^2), 4*(-4 + q), 0, -4*(-3 + q), 0, 0, 0, 0, 4*(-3 + q), 
    -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -4, 0, 4*(-3 + q), 0, 4*(-4 + q), 
    -4*(14 - 7*q + q^2), 0, 0, -4*(-3 + q), 2*(-5 + 2*q), 0, 
    4*(11 - 6*q + q^2), 0, 0, 4*(-4 + q), -2, -2*(16 - 8*q + q^2), 0, 
    2*(13 - 7*q + q^2), -4*(13 - 7*q + q^2), -4*(-3 + q), 
    -4*(-47 + 36*q - 10*q^2 + q^3), 2*(13 - 7*q + q^2), -4, 2*(-4 + q), 
    2*(-38 + 31*q - 9*q^2 + q^3), 2, 2*(9 - 6*q + q^2), 
    170 - 159*q + 62*q^2 - 12*q^3 + q^4, 2*(-7 + 2*q), 1, 0, 0}, 
   {2*(9 - 6*q + q^2), 2*(19 - 13*q + 2*q^2), 2*(-43 + 31*q - 9*q^2 + q^3), 
    2*(-14 + 17*q - 7*q^2 + q^3), 2*(-36 + 29*q - 9*q^2 + q^3), 
    2*(-46 + 32*q - 9*q^2 + q^3), 2*(126 - 125*q + 52*q^2 - 11*q^3 + q^4), 
    2*(-2 + q), 4*(-7 + 2*q), -2*(28 - 15*q + 2*q^2), 2*(20 - 15*q + 3*q^2), 
    2*(48 - 30*q + 5*q^2), -2*(-61 + 43*q - 11*q^2 + q^3), 
    2*(-77 + 61*q - 18*q^2 + 2*q^3), 2*(-7 + 2*q), 2*(-5 + 2*q), 
    2*(-14 + 17*q - 7*q^2 + q^3), -2*(25 - 14*q + 2*q^2), 
    2*(23 - 16*q + 3*q^2), -2*(21 - 9*q + q^2), 
    2*(-62 + 44*q - 11*q^2 + q^3), -4*(17 - 8*q + q^2), 
    -2*(-74 + 50*q - 12*q^2 + q^3), 2*(-20 + 22*q - 8*q^2 + q^3), 
    2*(27 - 21*q + 4*q^2), 2*(-46 + 32*q - 9*q^2 + q^3), 
    -2*(25 - 14*q + 2*q^2), 2*(23 - 16*q + 3*q^2), 
    2*(64 - 81*q + 41*q^2 - 10*q^3 + q^4), -2*(-74 + 63*q - 19*q^2 + 2*q^3), 
    2*(48 - 30*q + 5*q^2), 2*(-94 + 79*q - 25*q^2 + 3*q^3), 
    2*(-58 + 39*q - 10*q^2 + q^3), 2*(-18 + 21*q - 8*q^2 + q^3), 
    2*(-75 + 51*q - 12*q^2 + q^3), 2*(92 - 109*q + 50*q^2 - 11*q^3 + q^4), 
    2*(-90 + 67*q - 19*q^2 + 2*q^3), 
    2*(162 - 158*q + 62*q^2 - 12*q^3 + q^4), 2*(-36 + 29*q - 9*q^2 + q^3), 
    2*(-62 + 44*q - 11*q^2 + q^3), 2*(64 - 81*q + 41*q^2 - 10*q^3 + q^4), 
    2*(245 - 255*q + 109*q^2 - 23*q^3 + 2*q^4), 
    2*(310 - 264*q + 91*q^2 - 15*q^3 + q^4), 
    176 - 166*q + 63*q^2 - 12*q^3 + q^4, 
    2*(-496 + 589*q - 307*q^2 + 88*q^3 - 14*q^4 + q^5), 
    -15 + 17*q - 7*q^2 + q^3, -4*(17 - 8*q + q^2), 2*(23 - 16*q + 3*q^2), 
    -2*(12 - 7*q + q^2), -2*(19 - 13*q + 2*q^2), 4*(4 - 4*q + q^2), 
    20 - 36*q + 25*q^2 - 8*q^3 + q^4, -2*(-31 + 28*q - 9*q^2 + q^3), 
    -2*(-53 + 54*q - 18*q^2 + 2*q^3), 2*(-36 + 46*q - 20*q^2 + 3*q^3), 
    2*(-68 + 45*q - 11*q^2 + q^3), -2*(-84 + 57*q - 13*q^2 + q^3), 
    -2*(-64 + 48*q - 12*q^2 + q^3), 2*(159 - 167*q + 68*q^2 - 13*q^3 + q^4), 
    -2*(-136 + 94*q - 23*q^2 + 2*q^3), -4*(-55 + 42*q - 11*q^2 + q^3), 
    -2*(211 - 217*q + 85*q^2 - 15*q^3 + q^4), 
    2*(67 - 82*q + 41*q^2 - 10*q^3 + q^4), -2*(-98 + 77*q - 21*q^2 + 2*q^3), 
    57 - 32*q + 5*q^2, 2*(-94 + 79*q - 25*q^2 + 3*q^3), 
    2*(126 - 125*q + 52*q^2 - 11*q^3 + q^4), -2*(-83 + 52*q - 12*q^2 + q^3), 
    -2*(-97 + 72*q - 20*q^2 + 2*q^3), 2*(-71 + 70*q - 24*q^2 + 3*q^3), 
    2*(-52 + 47*q - 16*q^2 + 2*q^3), 
    2*(-175 + 272*q - 179*q^2 + 63*q^3 - 12*q^4 + q^5), 
    -2*(192 - 179*q + 69*q^2 - 13*q^3 + q^4), 
    -2*(290 - 299*q + 125*q^2 - 25*q^3 + 2*q^4), 
    -145 + 142*q - 49*q^2 + 6*q^3, 
    2*(279 - 313*q + 143*q^2 - 32*q^3 + 3*q^4), -2*(13 - 7*q + q^2), 
    -2*(25 - 14*q + 2*q^2), -2*(-82 + 65*q - 19*q^2 + 2*q^3), 
    -2*(22 - 13*q + 2*q^2), -4*(13 - 7*q + q^2), 
    -2*(-86 + 66*q - 19*q^2 + 2*q^3), -2*(9 - 6*q + q^2), 
    -2*(-51 + 50*q - 17*q^2 + 2*q^3), -4*(-34 + 29*q - 9*q^2 + q^3), 
    -2*(-36 + 29*q - 9*q^2 + q^3), 
    -2*(263 - 263*q + 110*q^2 - 23*q^3 + 2*q^4), -2*(31 - 15*q + 2*q^2), 
    -4*(17 - 8*q + q^2), -2*(-76 + 64*q - 19*q^2 + 2*q^3), 
    -2*(-73 + 63*q - 19*q^2 + 2*q^3), -2*(-105 + 79*q - 21*q^2 + 2*q^3), 
    -2*(-60 + 43*q - 11*q^2 + q^3), 
    -2*(331 - 320*q + 128*q^2 - 25*q^3 + 2*q^4), 
    -2*(-59 + 56*q - 18*q^2 + 2*q^3), 
    -2*(150 - 191*q + 95*q^2 - 22*q^3 + 2*q^4), 
    -2*(-59 + 43*q - 11*q^2 + q^3), -2*(-42 + 35*q - 10*q^2 + q^3), 
    -2*(233 - 260*q + 115*q^2 - 24*q^3 + 2*q^4), 
    -155 + 149*q - 60*q^2 + 12*q^3 - q^4, 
    -2*(-439 + 541*q - 291*q^2 + 86*q^3 - 14*q^4 + q^5), 
    2*(23 - 16*q + 3*q^2), 2*(-43 + 32*q - 9*q^2 + q^3), 
    -2*(-67 + 45*q - 11*q^2 + q^3), 5 - 4*q + q^2, 
    2*(162 - 158*q + 62*q^2 - 12*q^3 + q^4), 2*(-21 + 20*q - 7*q^2 + q^3), 
    -2*(-136 + 94*q - 23*q^2 + 2*q^3), 
    2*(310 - 264*q + 91*q^2 - 15*q^3 + q^4), -2*(-39 + 34*q - 10*q^2 + q^3), 
    -2*(85 - 100*q + 48*q^2 - 11*q^3 + q^4), 
    -2*(176 - 175*q + 69*q^2 - 13*q^3 + q^4), 
    176 - 166*q + 63*q^2 - 12*q^3 + q^4, -25 + 30*q - 13*q^2 + 2*q^3, 
    2*(-496 + 589*q - 307*q^2 + 88*q^3 - 14*q^4 + q^5), 
    2*(-16 + 18*q - 7*q^2 + q^3), 2*(88 - 100*q + 45*q^2 - 10*q^3 + q^4), 
    -2*(-136 + 94*q - 23*q^2 + 2*q^3), 68 - 45*q + 11*q^2 - q^3, 
    362 - 306*q + 102*q^2 - 16*q^3 + q^4, 
    -143 + 142*q - 59*q^2 + 12*q^3 - q^4, 
    -2*(167 - 169*q + 68*q^2 - 13*q^3 + q^4), 
    2*(222 - 211*q + 79*q^2 - 14*q^3 + q^4), 
    -2*(172 - 174*q + 69*q^2 - 13*q^3 + q^4), 
    2*(-825 + 959*q - 472*q^2 + 123*q^3 - 17*q^4 + q^5), 
    -2*(193 - 196*q + 77*q^2 - 14*q^3 + q^4), 
    -2*(-400 + 507*q - 281*q^2 + 85*q^3 - 14*q^4 + q^5), 
    171 - 160*q + 62*q^2 - 12*q^3 + q^4, 
    2*(145 - 147*q + 60*q^2 - 12*q^3 + q^4), 
    -298 + 392*q - 230*q^2 + 74*q^3 - 13*q^4 + q^5, 
    -415 + 547*q - 301*q^2 + 88*q^3 - 14*q^4 + q^5, 
    -668 + 749*q - 369*q^2 + 100*q^3 - 15*q^4 + q^5, 
    1351 - 1955*q + 1292*q^2 - 497*q^3 + 117*q^4 - 16*q^5 + q^6, 
    -42 + 32*q - 9*q^2 + q^3, 89 - 100*q + 45*q^2 - 10*q^3 + q^4, 
    -110 + 100*q - 33*q^2 + 4*q^3}, 
   {4*(-2 + q), 0, 4, 0, 0, 0, 0, 2*(4 - 4*q + q^2), 4, 4, 4*(-2 + q), 0, 0, 
    2, 2*(8 - 5*q + q^2), 0, 0, -4*(-3 + q), 0, -4*(-3 + q), 0, 4, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 4*(11 - 6*q + q^2), 0, -4*(-4 + q), 0, 4, 
    4*(-3 + q), 0, 0, 0, 0, -4, 0, 0, 2*(4 - 4*q + q^2), 4*(13 - 7*q + q^2), 
    4*(-16 + 18*q - 7*q^2 + q^3), -4*(-2 + q), 0, 0, 0, -4*(6 - 5*q + q^2), 
    0, 0, -4*(-3 + q), -4*(9 - 6*q + q^2), 0, 0, 4*(-3 + q), 0, 0, 
    4*(-2 + q), 4*(-3 + q), 2*(-5 + 2*q), 4*(8 - 5*q + q^2), 0, -4, 0, 0, 0, 
    0, -4*(-3 + q), 0, 0, 0, 2, 0, 0, -4*(-2 + q), -4*(-4 + q), -4, 0, 0, 0, 
    0, 0, -4*(-3 + q), 4, 0, 4*(-2 + q), -4*(13 - 7*q + q^2), 2*(-4 + q), 4, 
    -4*(6 - 5*q + q^2), 0, 2*(-42 + 35*q - 10*q^2 + q^3), -2, -4*(-3 + q), 
    0, 0, 0, 0, -4*(8 - 5*q + q^2), 0, 4*(-3 + q), 0, 4*(-3 + q), -4, 0, 0, 
    0, 0, 0, 0, 0, 0, 4*(-3 + q), -2*(9 - 6*q + q^2), -2, 0, 
    2*(8 - 5*q + q^2), -4*(13 - 7*q + q^2), -4*(-24 + 23*q - 8*q^2 + q^3), 
    -4*(-3 + q), 2*(9 - 6*q + q^2), 0, 2*(-38 + 31*q - 9*q^2 + q^3), 
    2*(-4 + q), 2, 2*(9 - 6*q + q^2), 1, 0, 
    64 - 80*q + 41*q^2 - 10*q^3 + q^4, 0, 0}, 
   {2*(19 - 13*q + 2*q^2), 2*(9 - 6*q + q^2), 2*(-43 + 31*q - 9*q^2 + q^3), 
    2*(-14 + 17*q - 7*q^2 + q^3), 2*(-7 + 2*q), 4*(-7 + 2*q), 
    2*(48 - 30*q + 5*q^2), 2*(-18 + 21*q - 8*q^2 + q^3), 
    2*(-46 + 32*q - 9*q^2 + q^3), 2*(-55 + 38*q - 10*q^2 + q^3), 
    2*(71 - 87*q + 42*q^2 - 10*q^3 + q^4), 2*(48 - 30*q + 5*q^2), 
    2*(47 - 23*q + 3*q^2), 2*(-91 + 81*q - 26*q^2 + 3*q^3), 
    2*(-36 + 29*q - 9*q^2 + q^3), 2*(-23 + 23*q - 8*q^2 + q^3), 
    2*(-14 + 17*q - 7*q^2 + q^3), 2*(-58 + 43*q - 11*q^2 + q^3), 
    2*(68 - 82*q + 41*q^2 - 10*q^3 + q^4), 2*(-62 + 44*q - 11*q^2 + q^3), 
    -2*(21 - 9*q + q^2), -2*(43 - 18*q + 2*q^2), 
    -2*(-65 + 48*q - 12*q^2 + q^3), 2*(-20 + 22*q - 8*q^2 + q^3), 
    2*(64 - 81*q + 41*q^2 - 10*q^3 + q^4), 4*(-7 + 2*q), 
    -2*(21 - 9*q + q^2), 2*(27 - 21*q + 4*q^2), 2*(27 - 21*q + 4*q^2), 
    -2*(-64 + 48*q - 12*q^2 + q^3), 2*(48 - 30*q + 5*q^2), 
    4*(-52 + 47*q - 16*q^2 + 2*q^3), 2*(-90 + 67*q - 19*q^2 + 2*q^3), 
    -15 + 17*q - 7*q^2 + q^3, 2*(-68 + 45*q - 11*q^2 + q^3), 
    2*(67 - 82*q + 41*q^2 - 10*q^3 + q^4), 2*(-58 + 39*q - 10*q^2 + q^3), 
    2*(162 - 158*q + 62*q^2 - 12*q^3 + q^4), 2*(-7 + 2*q), 
    -2*(21 - 9*q + q^2), 2*(27 - 21*q + 4*q^2), 2*(57 - 32*q + 5*q^2), 
    -2*(-128 + 75*q - 15*q^2 + q^3), 57 - 32*q + 5*q^2, 
    2*(-192 + 156*q - 46*q^2 + 5*q^3), 2*(-18 + 21*q - 8*q^2 + q^3), 
    2*(-109 + 80*q - 21*q^2 + 2*q^3), 
    2*(136 - 175*q + 88*q^2 - 21*q^3 + 2*q^4), 
    2*(-39 + 35*q - 10*q^2 + q^3), 2*(-32 + 29*q - 9*q^2 + q^3), 
    2*(32 - 52*q + 32*q^2 - 9*q^3 + q^4), 20 - 36*q + 25*q^2 - 8*q^3 + q^4, 
    2*(101 - 124*q + 57*q^2 - 12*q^3 + q^4), 
    2*(79 - 98*q + 48*q^2 - 11*q^3 + q^4), 
    2*(-96 + 174*q - 131*q^2 + 52*q^3 - 11*q^4 + q^5), 
    2*(-75 + 51*q - 12*q^2 + q^3), 2*(202 - 202*q + 78*q^2 - 14*q^3 + q^4), 
    -2*(-64 + 48*q - 12*q^2 + q^3), -2*(-56 + 42*q - 11*q^2 + q^3), 
    -2*(-127 + 92*q - 23*q^2 + 2*q^3), -2*(-95 + 59*q - 13*q^2 + q^3), 
    -2*(171 - 183*q + 75*q^2 - 14*q^3 + q^4), 
    2*(92 - 109*q + 50*q^2 - 11*q^3 + q^4), 
    2*(188 - 182*q + 70*q^2 - 13*q^3 + q^4), 
    176 - 166*q + 63*q^2 - 12*q^3 + q^4, 
    2*(-308 + 407*q - 237*q^2 + 75*q^3 - 13*q^4 + q^5), 
    2*(48 - 30*q + 5*q^2), -2*(-87 + 57*q - 13*q^2 + q^3), 
    2*(73 - 37*q + 5*q^2), 2*(-95 + 105*q - 39*q^2 + 5*q^3), 
    2*(-52 + 47*q - 16*q^2 + 2*q^3), 2*(-89 + 100*q - 38*q^2 + 5*q^3), 
    -2*(257 - 253*q + 95*q^2 - 16*q^3 + q^4), 
    2*(-217 + 176*q - 50*q^2 + 5*q^3), -145 + 142*q - 49*q^2 + 6*q^3, 
    2*(352 - 436*q + 218*q^2 - 52*q^3 + 5*q^4), -2*(21 - 9*q + q^2), 
    -2*(21 - 9*q + q^2), -2*(-65 + 48*q - 12*q^2 + q^3), 
    2*(-48 + 41*q - 11*q^2 + q^3), 2*(-76 + 51*q - 12*q^2 + q^3), 
    2*(145 - 142*q + 59*q^2 - 12*q^3 + q^4), -19 + 8*q - q^2, 
    -2*(-37 + 34*q - 10*q^2 + q^3), -2*(-76 + 51*q - 12*q^2 + q^3), 
    4*(13 - 7*q + q^2), 4*(-90 + 71*q - 20*q^2 + 2*q^3), 
    2*(-71 + 50*q - 12*q^2 + q^3), -4*(22 - 9*q + q^2), 
    -2*(-58 + 43*q - 11*q^2 + q^3), -2*(-80 + 73*q - 21*q^2 + 2*q^3), 
    2*(214 - 205*q + 78*q^2 - 14*q^3 + q^4), -2*(-76 + 51*q - 12*q^2 + q^3), 
    -2*(292 - 256*q + 90*q^2 - 15*q^3 + q^4), 
    2*(119 - 145*q + 65*q^2 - 13*q^3 + q^4), 
    -2*(113 - 140*q + 64*q^2 - 13*q^3 + q^4), 
    2*(163 - 168*q + 68*q^2 - 13*q^3 + q^4), 
    177 - 171*q + 68*q^2 - 13*q^3 + q^4, 
    2*(-355 + 472*q - 271*q^2 + 84*q^3 - 14*q^4 + q^5), 
    -149 + 101*q - 24*q^2 + 2*q^3, 
    2*(305 - 323*q + 134*q^2 - 26*q^3 + 2*q^4), 2*(27 - 21*q + 4*q^2), 
    2*(-52 + 47*q - 16*q^2 + 2*q^3), 
    2*(164 - 163*q + 67*q^2 - 13*q^3 + q^4), 
    53 - 74*q + 40*q^2 - 10*q^3 + q^4, 
    2*(162 - 158*q + 62*q^2 - 12*q^3 + q^4), 
    2*(-156 + 251*q - 171*q^2 + 62*q^3 - 12*q^4 + q^5), 
    -2*(-126 + 92*q - 23*q^2 + 2*q^3), -2*(-128 + 75*q - 15*q^2 + q^3), 
    -2*(-43 + 39*q - 11*q^2 + q^3), 
    -2*(134 - 162*q + 72*q^2 - 14*q^3 + q^4), 
    -2*(152 - 157*q + 66*q^2 - 13*q^3 + q^4), 57 - 32*q + 5*q^2, 
    2*(-26 + 33*q - 14*q^2 + 2*q^3), 2*(-192 + 156*q - 46*q^2 + 5*q^3), 
    2*(-26 + 33*q - 14*q^2 + 2*q^3), 
    2*(200 - 279*q + 152*q^2 - 39*q^3 + 4*q^4), 
    -2*(-126 + 92*q - 23*q^2 + 2*q^3), 193 - 196*q + 77*q^2 - 14*q^3 + q^4, 
    138 - 77*q + 15*q^2 - q^3, -178 + 188*q - 76*q^2 + 14*q^3 - q^4, 
    -2*(152 - 157*q + 66*q^2 - 13*q^3 + q^4), 
    2*(222 - 211*q + 79*q^2 - 14*q^3 + q^4), 
    2*(-416 + 558*q - 317*q^2 + 95*q^3 - 15*q^4 + q^5), 
    -2*(362 - 323*q + 110*q^2 - 17*q^3 + q^4), 
    -2*(177 - 188*q + 76*q^2 - 14*q^3 + q^4), 
    -2*(-468 + 629*q - 356*q^2 + 105*q^3 - 16*q^4 + q^5), 
    2*(145 - 147*q + 60*q^2 - 12*q^3 + q^4), 
    171 - 160*q + 62*q^2 - 12*q^3 + q^4, 
    -298 + 392*q - 230*q^2 + 74*q^3 - 13*q^4 + q^5, 
    -415 + 547*q - 301*q^2 + 88*q^3 - 14*q^4 + q^5, 
    -182 + 127*q - 32*q^2 + 3*q^3, 639 - 690*q + 295*q^2 - 60*q^3 + 5*q^4, 
    -256 + 360*q - 221*q^2 + 73*q^3 - 13*q^4 + q^5, 
    464 - 840*q + 682*q^2 - 316*q^3 + 88*q^4 - 14*q^5 + q^6, 
    -384 + 584*q - 383*q^2 + 134*q^3 - 25*q^4 + 2*q^5}, 
   {4*(-42 + 36*q - 10*q^2 + q^3), 4*(-42 + 36*q - 10*q^2 + q^3), 
    4*(153 - 147*q + 60*q^2 - 12*q^3 + q^4), 
    4*(68 - 94*q + 48*q^2 - 11*q^3 + q^4), 
    2*(153 - 147*q + 60*q^2 - 12*q^3 + q^4), 
    4*(168 - 155*q + 61*q^2 - 12*q^3 + q^4), 
    4*(-468 + 567*q - 299*q^2 + 87*q^3 - 14*q^4 + q^5), 
    2*(77 - 100*q + 49*q^2 - 11*q^3 + q^4), 
    4*(168 - 155*q + 61*q^2 - 12*q^3 + q^4), 
    4*(206 - 190*q + 71*q^2 - 13*q^3 + q^4), 
    4*(-262 + 377*q - 228*q^2 + 74*q^3 - 13*q^4 + q^5), 
    4*(-504 + 600*q - 309*q^2 + 88*q^3 - 14*q^4 + q^5), 
    2*(-880 + 941*q - 440*q^2 + 113*q^3 - 16*q^4 + q^5), 
    2*(1520 - 2145*q + 1373*q^2 - 512*q^3 + 118*q^4 - 16*q^5 + q^6), 
    2*(153 - 147*q + 60*q^2 - 12*q^3 + q^4), 
    4*(92 - 108*q + 50*q^2 - 11*q^3 + q^4), 
    4*(68 - 94*q + 48*q^2 - 11*q^3 + q^4), 
    4*(185 - 181*q + 70*q^2 - 13*q^3 + q^4), 
    4*(-283 + 386*q - 229*q^2 + 74*q^3 - 13*q^4 + q^5), 
    4*(206 - 190*q + 71*q^2 - 13*q^3 + q^4), 
    4*(206 - 190*q + 71*q^2 - 13*q^3 + q^4), 
    4*(282 - 237*q + 82*q^2 - 14*q^3 + q^4), 
    4*(-598 + 704*q - 358*q^2 + 99*q^3 - 15*q^4 + q^5), 
    4*(77 - 100*q + 49*q^2 - 11*q^3 + q^4), 
    4*(-262 + 377*q - 228*q^2 + 74*q^3 - 13*q^4 + q^5), 
    4*(168 - 155*q + 61*q^2 - 12*q^3 + q^4), 
    4*(206 - 190*q + 71*q^2 - 13*q^3 + q^4), 
    4*(-298 + 410*q - 238*q^2 + 75*q^3 - 13*q^4 + q^5), 
    4*(-262 + 377*q - 228*q^2 + 74*q^3 - 13*q^4 + q^5), 
    4*(-525 + 654*q - 346*q^2 + 98*q^3 - 15*q^4 + q^5), 
    4*(-504 + 600*q - 309*q^2 + 88*q^3 - 14*q^4 + q^5), 
    4*(995 - 1491*q + 1027*q^2 - 414*q^3 + 103*q^4 - 15*q^5 + q^6), 
    4*(168 - 155*q + 61*q^2 - 12*q^3 + q^4), 
    2*(68 - 94*q + 48*q^2 - 11*q^3 + q^4), 
    4*(206 - 190*q + 71*q^2 - 13*q^3 + q^4), 
    4*(-262 + 377*q - 228*q^2 + 74*q^3 - 13*q^4 + q^5), 
    4*(168 - 155*q + 61*q^2 - 12*q^3 + q^4), 
    4*(-504 + 600*q - 309*q^2 + 88*q^3 - 14*q^4 + q^5), 
    2*(153 - 147*q + 60*q^2 - 12*q^3 + q^4), 
    4*(206 - 190*q + 71*q^2 - 13*q^3 + q^4), 
    4*(-262 + 377*q - 228*q^2 + 74*q^3 - 13*q^4 + q^5), 
    4*(-468 + 567*q - 299*q^2 + 87*q^3 - 14*q^4 + q^5), 
    4*(-880 + 941*q - 440*q^2 + 113*q^3 - 16*q^4 + q^5), 
    2*(-504 + 600*q - 309*q^2 + 88*q^3 - 14*q^4 + q^5), 
    4*(1520 - 2145*q + 1373*q^2 - 512*q^3 + 118*q^4 - 16*q^5 + q^6), 
    2*(68 - 94*q + 48*q^2 - 11*q^3 + q^4), 
    4*(206 - 190*q + 71*q^2 - 13*q^3 + q^4), 
    4*(-262 + 377*q - 228*q^2 + 74*q^3 - 13*q^4 + q^5), 
    4*(130 - 143*q + 60*q^2 - 12*q^3 + q^4), 
    4*(130 - 143*q + 60*q^2 - 12*q^3 + q^4), 
    4*(-132 + 234*q - 168*q^2 + 62*q^3 - 12*q^4 + q^5), 
    2*(-96 + 192*q - 152*q^2 + 60*q^3 - 12*q^4 + q^5), 
    4*(-319 + 464*q - 275*q^2 + 85*q^3 - 14*q^4 + q^5), 
    4*(-319 + 464*q - 275*q^2 + 85*q^3 - 14*q^4 + q^5), 
    4*(404 - 796*q + 671*q^2 - 315*q^3 + 88*q^4 - 14*q^5 + q^6), 
    4*(206 - 190*q + 71*q^2 - 13*q^3 + q^4), 
    4*(-576 + 695*q - 357*q^2 + 99*q^3 - 15*q^4 + q^5), 
    4*(-576 + 695*q - 357*q^2 + 99*q^3 - 15*q^4 + q^5), 
    4*(-504 + 645*q - 345*q^2 + 98*q^3 - 15*q^4 + q^5), 
    4*(-782 + 885*q - 428*q^2 + 112*q^3 - 16*q^4 + q^5), 
    4*(-782 + 885*q - 428*q^2 + 112*q^3 - 16*q^4 + q^5), 
    4*(1472 - 2254*q + 1509*q^2 - 571*q^3 + 130*q^4 - 17*q^5 + q^6), 
    4*(-262 + 377*q - 228*q^2 + 74*q^3 - 13*q^4 + q^5), 
    4*(-576 + 695*q - 357*q^2 + 99*q^3 - 15*q^4 + q^5), 
    2*(-504 + 600*q - 309*q^2 + 88*q^3 - 14*q^4 + q^5), 
    4*(944 - 1450*q + 1016*q^2 - 413*q^3 + 103*q^4 - 15*q^5 + q^6), 
    4*(-468 + 567*q - 299*q^2 + 87*q^3 - 14*q^4 + q^5), 
    4*(-674 + 751*q - 369*q^2 + 100*q^3 - 15*q^4 + q^5), 
    4*(-674 + 751*q - 369*q^2 + 100*q^3 - 15*q^4 + q^5), 
    4*(846 - 1394*q + 1004*q^2 - 412*q^3 + 103*q^4 - 15*q^5 + q^6), 
    2*(944 - 1450*q + 1016*q^2 - 413*q^3 + 103*q^4 - 15*q^5 + q^6), 
    4*(723 - 1260*q + 946*q^2 - 400*q^3 + 102*q^4 - 15*q^5 + q^6), 
    4*(1729 - 2485*q + 1591*q^2 - 585*q^3 + 131*q^4 - 17*q^5 + q^6), 
    4*(1729 - 2485*q + 1591*q^2 - 585*q^3 + 131*q^4 - 17*q^5 + q^6), 
    2*(1308 - 2013*q + 1345*q^2 - 510*q^3 + 118*q^4 - 16*q^5 + q^6), 
    4*(-2793 + 4988*q - 4106*q^2 + 2025*q^3 - 648*q^4 + 135*q^5 - 17*q^6 + 
       q^7), 2*(261 - 228*q + 81*q^2 - 14*q^3 + q^4), 
    4*(206 - 190*q + 71*q^2 - 13*q^3 + q^4), 
    4*(-546 + 663*q - 347*q^2 + 98*q^3 - 15*q^4 + q^5), 
    4*(130 - 143*q + 60*q^2 - 12*q^3 + q^4), 
    4*(206 - 190*q + 71*q^2 - 13*q^3 + q^4), 
    4*(-468 + 561*q - 298*q^2 + 87*q^3 - 14*q^4 + q^5), 
    2*(185 - 181*q + 70*q^2 - 13*q^3 + q^4), 
    4*(-319 + 464*q - 275*q^2 + 85*q^3 - 14*q^4 + q^5), 
    4*(-546 + 663*q - 347*q^2 + 98*q^3 - 15*q^4 + q^5), 
    2*(-468 + 561*q - 298*q^2 + 87*q^3 - 14*q^4 + q^5), 
    4*(1461 - 2062*q + 1327*q^2 - 501*q^3 + 117*q^4 - 16*q^5 + q^6), 
    4*(206 - 190*q + 71*q^2 - 13*q^3 + q^4), 
    4*(282 - 237*q + 82*q^2 - 14*q^3 + q^4), 
    4*(-525 + 654*q - 346*q^2 + 98*q^3 - 15*q^4 + q^5), 
    4*(-449 + 607*q - 335*q^2 + 97*q^3 - 15*q^4 + q^5), 
    4*(-576 + 695*q - 357*q^2 + 99*q^3 - 15*q^4 + q^5), 
    2*(-804 + 894*q - 429*q^2 + 112*q^3 - 16*q^4 + q^5), 
    4*(1878 - 2582*q + 1614*q^2 - 587*q^3 + 131*q^4 - 17*q^5 + q^6), 
    4*(-319 + 464*q - 275*q^2 + 85*q^3 - 14*q^4 + q^5), 
    4*(830 - 1459*q + 1099*q^2 - 460*q^3 + 114*q^4 - 16*q^5 + q^6), 
    2*(-576 + 695*q - 357*q^2 + 99*q^3 - 15*q^4 + q^5), 
    2*(-576 + 695*q - 357*q^2 + 99*q^3 - 15*q^4 + q^5), 
    4*(1153 - 1790*q + 1234*q^2 - 486*q^3 + 116*q^4 - 16*q^5 + q^6), 
    2136 - 2813*q + 1696*q^2 - 601*q^3 + 132*q^4 - 17*q^5 + q^6, 
    2*(-4396 + 7261*q - 5542*q^2 + 2550*q^3 - 767*q^4 + 151*q^5 - 18*q^6 + 
       q^7), 4*(-298 + 410*q - 238*q^2 + 75*q^3 - 13*q^4 + q^5), 
    2*(1047 - 1532*q + 1038*q^2 - 415*q^3 + 103*q^4 - 15*q^5 + q^6), 
    4*(-468 + 561*q - 298*q^2 + 87*q^3 - 14*q^4 + q^5), 
    2*(-168 + 267*q - 178*q^2 + 63*q^3 - 12*q^4 + q^5), 
    4*(-504 + 600*q - 309*q^2 + 88*q^3 - 14*q^4 + q^5), 
    4*(527 - 930*q + 729*q^2 - 327*q^3 + 89*q^4 - 14*q^5 + q^6), 
    4*(-782 + 885*q - 428*q^2 + 112*q^3 - 16*q^4 + q^5), 
    4*(-880 + 941*q - 440*q^2 + 113*q^3 - 16*q^4 + q^5), 
    4*(-370 + 505*q - 286*q^2 + 86*q^3 - 14*q^4 + q^5), 
    4*(998 - 1641*q + 1174*q^2 - 474*q^3 + 115*q^4 - 16*q^5 + q^6), 
    4*(1225 - 1840*q + 1246*q^2 - 487*q^3 + 116*q^4 - 16*q^5 + q^6), 
    2*(-504 + 600*q - 309*q^2 + 88*q^3 - 14*q^4 + q^5), 
    2*(485 - 904*q + 725*q^2 - 327*q^3 + 89*q^4 - 14*q^5 + q^6), 
    4*(1520 - 2145*q + 1373*q^2 - 512*q^3 + 118*q^4 - 16*q^5 + q^6), 
    2*(476 - 889*q + 718*q^2 - 326*q^3 + 89*q^4 - 14*q^5 + q^6), 
    4*(-1685 + 3289*q - 2924*q^2 + 1551*q^3 - 533*q^4 + 119*q^5 - 16*q^6 + 
       q^7), 4*(-782 + 885*q - 428*q^2 + 112*q^3 - 16*q^4 + q^5), 
    2*(-576 + 695*q - 357*q^2 + 99*q^3 - 15*q^4 + q^5), 
    2*(-1064 + 1122*q - 510*q^2 + 126*q^3 - 17*q^4 + q^5), 
    2*(1545 - 2304*q + 1521*q^2 - 572*q^3 + 130*q^4 - 17*q^5 + q^6), 
    2*(1621 - 2351*q + 1532*q^2 - 573*q^3 + 130*q^4 - 17*q^5 + q^6), 
    4*(-576 + 695*q - 357*q^2 + 99*q^3 - 15*q^4 + q^5), 
    4*(1153 - 1790*q + 1234*q^2 - 486*q^3 + 116*q^4 - 16*q^5 + q^6), 
    4*(2254 - 3139*q + 1937*q^2 - 683*q^3 + 146*q^4 - 18*q^5 + q^6), 
    2*(1976 - 2899*q + 1854*q^2 - 669*q^3 + 145*q^4 - 18*q^5 + q^6), 
    4*(-3250 + 5821*q - 4787*q^2 + 2341*q^3 - 736*q^4 + 149*q^5 - 18*q^6 + 
       q^7), 2*(-504 + 600*q - 309*q^2 + 88*q^3 - 14*q^4 + q^5), 
    2*(-504 + 600*q - 309*q^2 + 88*q^3 - 14*q^4 + q^5), 
    2*(944 - 1450*q + 1016*q^2 - 413*q^3 + 103*q^4 - 15*q^5 + q^6), 
    2*(1308 - 2013*q + 1345*q^2 - 510*q^3 + 118*q^4 - 16*q^5 + q^6), 
    2400 - 3086*q + 1813*q^2 - 625*q^3 + 134*q^4 - 17*q^5 + q^6, 
    2*(-4522 + 7473*q - 5697*q^2 + 2610*q^3 - 779*q^4 + 152*q^5 - 18*q^6 + 
       q^7), 944 - 1450*q + 1016*q^2 - 413*q^3 + 103*q^4 - 15*q^5 + q^6, 
    2*(-1640 + 3198*q - 2872*q^2 + 1539*q^3 - 532*q^4 + 119*q^5 - 16*q^6 + 
       q^7), 5905 - 12028*q + 11657*q^2 - 7003*q^3 + 2849*q^4 - 803*q^5 + 
     153*q^6 - 18*q^7 + q^8}}; 
 
VFFF[4,2] = {4*(-1 + q)^2*q, 4*(-1 + q)^2*q, 4*(-1 + q)*q*(3 - 3*q + q^2), 
   4*(-1 + q)^3*q, 2*(-1 + q)*q*(3 - 3*q + q^2), 
   4*(-1 + q)*q*(3 - 3*q + q^2), 4*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 
   2*(-1 + q)^3*q, 4*(-1 + q)*q*(3 - 3*q + q^2), 4*(-2 + q)^2*(-1 + q)*q, 
   4*(-1 + q)^2*q*(3 - 3*q + q^2), 4*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 
   2*(-2 + q)*(-1 + q)*q*(7 - 5*q + q^2), 
   2*(-1 + q)*q*(17 - 30*q + 21*q^2 - 7*q^3 + q^4), 
   2*(-1 + q)*q*(3 - 3*q + q^2), 4*(-1 + q)^3*q, 4*(-1 + q)^3*q, 
   4*(-2 + q)^2*(-1 + q)*q, 4*(-1 + q)^2*q*(3 - 3*q + q^2), 
   4*(-2 + q)^2*(-1 + q)*q, 4*(-2 + q)^2*(-1 + q)*q, 
   4*(-3 + q)*(-2 + q)*(-1 + q)*q, 4*(-2 + q)^3*(-1 + q)*q, 4*(-1 + q)^3*q, 
   4*(-1 + q)^2*q*(3 - 3*q + q^2), 4*(-1 + q)*q*(3 - 3*q + q^2), 
   4*(-2 + q)^2*(-1 + q)*q, 4*(-1 + q)^2*q*(3 - 3*q + q^2), 
   4*(-1 + q)^2*q*(3 - 3*q + q^2), 4*(-2 + q)^3*(-1 + q)*q, 
   4*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 4*(-1 + q)*q*(3 - 3*q + q^2)^2, 
   4*(-1 + q)*q*(3 - 3*q + q^2), 2*(-1 + q)^3*q, 4*(-2 + q)^2*(-1 + q)*q, 
   4*(-1 + q)^2*q*(3 - 3*q + q^2), 4*(-1 + q)*q*(3 - 3*q + q^2), 
   4*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 2*(-1 + q)*q*(3 - 3*q + q^2), 
   4*(-2 + q)^2*(-1 + q)*q, 4*(-1 + q)^2*q*(3 - 3*q + q^2), 
   4*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 
   4*(-2 + q)*(-1 + q)*q*(7 - 5*q + q^2), 
   2*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 
   4*(-1 + q)*q*(17 - 30*q + 21*q^2 - 7*q^3 + q^4), 2*(-1 + q)^3*q, 
   4*(-2 + q)^2*(-1 + q)*q, 4*(-1 + q)^2*q*(3 - 3*q + q^2), 
   4*(-2 + q)*(-1 + q)^2*q, 4*(-2 + q)*(-1 + q)^2*q, 4*(-1 + q)^4*q, 
   2*(-1 + q)^4*q, 4*(-2 + q)^2*(-1 + q)^2*q, 4*(-2 + q)^2*(-1 + q)^2*q, 
   4*(-1 + q)^3*q*(3 - 3*q + q^2), 4*(-2 + q)^2*(-1 + q)*q, 
   4*(-2 + q)^3*(-1 + q)*q, 4*(-2 + q)^3*(-1 + q)*q, 4*(-2 + q)^3*(-1 + q)*q, 
   4*(-3 + q)*(-2 + q)^2*(-1 + q)*q, 4*(-3 + q)*(-2 + q)^2*(-1 + q)*q, 
   4*(-2 + q)^4*(-1 + q)*q, 4*(-1 + q)^2*q*(3 - 3*q + q^2), 
   4*(-2 + q)^3*(-1 + q)*q, 2*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 
   4*(-1 + q)*q*(3 - 3*q + q^2)^2, 4*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 
   4*(-2 + q)*(-1 + q)*q*(5 - 4*q + q^2), 
   4*(-2 + q)*(-1 + q)*q*(5 - 4*q + q^2), 
   4*(-1 + q)^2*q*(-7 + 10*q - 5*q^2 + q^3), 2*(-1 + q)*q*(3 - 3*q + q^2)^2, 
   4*(-1 + q)^2*q*(-7 + 10*q - 5*q^2 + q^3), 
   4*(-2 + q)^2*(-1 + q)*q*(5 - 4*q + q^2), 
   4*(-2 + q)^2*(-1 + q)*q*(5 - 4*q + q^2), 
   2*(-1 + q)*q*(15 - 29*q + 21*q^2 - 7*q^3 + q^4), 
   4*(-1 + q)*q*(3 - 3*q + q^2)*(-7 + 10*q - 5*q^2 + q^3), 
   2*(-3 + q)*(-2 + q)*(-1 + q)*q, 4*(-2 + q)^2*(-1 + q)*q, 
   4*(-2 + q)^3*(-1 + q)*q, 4*(-2 + q)*(-1 + q)^2*q, 4*(-2 + q)^2*(-1 + q)*q, 
   4*(-2 + q)*(-1 + q)*q*(3 - 3*q + q^2), 2*(-2 + q)^2*(-1 + q)*q, 
   4*(-2 + q)^2*(-1 + q)^2*q, 4*(-2 + q)^3*(-1 + q)*q, 
   2*(-2 + q)*(-1 + q)*q*(3 - 3*q + q^2), 
   4*(-2 + q)^2*(-1 + q)*q*(4 - 3*q + q^2), 4*(-2 + q)^2*(-1 + q)*q, 
   4*(-3 + q)*(-2 + q)*(-1 + q)*q, 4*(-2 + q)^3*(-1 + q)*q, 
   4*(-3 + q)*(-2 + q)*(-1 + q)^2*q, 4*(-2 + q)^3*(-1 + q)*q, 
   2*(-3 + q)*(-2 + q)^2*(-1 + q)*q, 
   4*(-2 + q)*(-1 + q)*q*(-11 + 13*q - 6*q^2 + q^3), 
   4*(-2 + q)^2*(-1 + q)^2*q, 4*(-2 + q)^3*(-1 + q)^2*q, 
   2*(-2 + q)^3*(-1 + q)*q, 2*(-2 + q)^3*(-1 + q)*q, 
   4*(-2 + q)^2*(-1 + q)*q*(3 - 3*q + q^2), 
   (-2 + q)*(-1 + q)*q*(-13 + 14*q - 6*q^2 + q^3), 
   2*(-2 + q)^3*(-1 + q)*q*(5 - 3*q + q^2), 4*(-1 + q)^2*q*(3 - 3*q + q^2), 
   2*(-1 + q)*q*(3 - 3*q + q^2)^2, 4*(-2 + q)*(-1 + q)*q*(3 - 3*q + q^2), 
   2*(-1 + q)^4*q, 4*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 
   4*(-1 + q)^3*q*(3 - 3*q + q^2), 4*(-3 + q)*(-2 + q)^2*(-1 + q)*q, 
   4*(-2 + q)*(-1 + q)*q*(7 - 5*q + q^2), 4*(-2 + q)^2*(-1 + q)^2*q, 
   4*(-2 + q)^3*(-1 + q)^2*q, 4*(-2 + q)^2*(-1 + q)*q*(3 - 3*q + q^2), 
   2*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 2*(-1 + q)^3*q*(3 - 3*q + q^2), 
   4*(-1 + q)*q*(17 - 30*q + 21*q^2 - 7*q^3 + q^4), 
   2*(-1 + q)^3*q*(3 - 3*q + q^2), 4*(-1 + q)^2*q*(3 - 3*q + q^2)^2, 
   4*(-3 + q)*(-2 + q)^2*(-1 + q)*q, 2*(-2 + q)^3*(-1 + q)*q, 
   2*(-3 + q)^2*(-2 + q)*(-1 + q)*q, 2*(-2 + q)^4*(-1 + q)*q, 
   2*(-3 + q)*(-2 + q)*(-1 + q)*q*(3 - 3*q + q^2), 4*(-2 + q)^3*(-1 + q)*q, 
   4*(-2 + q)^2*(-1 + q)*q*(3 - 3*q + q^2), 
   4*(-2 + q)^2*(-1 + q)*q*(7 - 5*q + q^2), 2*(-3 + q)*(-2 + q)^3*(-1 + q)*q, 
   4*(-2 + q)^3*(-1 + q)*q*(3 - 3*q + q^2), 
   2*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 
   2*(-1 + q)*q*(-7 + 10*q - 5*q^2 + q^3), 2*(-1 + q)*q*(3 - 3*q + q^2)^2, 
   2*(-1 + q)*q*(15 - 29*q + 21*q^2 - 7*q^3 + q^4), 
   (-1 + q)*q*(31 - 47*q + 28*q^2 - 8*q^3 + q^4), 
   2*(-1 + q)*q*(-41 + 87*q - 77*q^2 + 36*q^3 - 9*q^4 + q^5), 
   (-1 + q)*q*(3 - 3*q + q^2)^2, 2*(-1 + q)^2*q*(3 - 3*q + q^2)^2, 
   (-1 + q)*q*(3 - 3*q + q^2)^3}; 
 
UFFF[4,2] = 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}; 

(* -----------------------------------------------
   Slab 3P x 2P x mF 

   Notation:

   |   |   |
   4 - 5 - 6 -
   |   |   |
   1 - 2 - 3 -

   basis
   1 {{1},{2},{3},{4},{5},{6}}
   2 {{1},{2,4},{3},{5},{6}} + {{1},{2,6},{3},{4},{5}} +
     {{1,5},{2},{3},{4},{6}} + {{1},{2},{3,5},{4},{6}} +
     {{1,6},{2},{3},{4},{5}} + {{1},{2},{3,4},{5},{6}}
   3 {{1,5},{2,6},{3},{4}}   + {{1},{2,4},{3,5},{6}}   +
     {{1,5},{2},{3,4},{6}}   + {{1},{2,6},{3,4},{5}}   +
     {{1,6},{2},{3,5},{4}}   + {{1,6},{2,4},{3},{5}}
   4 {{1,6},{2},{3,4},{5}}   + {{1,5},{2},{3,4},{6}}   +
     {{1},{2,6},{3,5},{4}}
   ----------------------------------------------- *)

TPPF[3,2] = {{1089 - 1578*q + 1054*q^2 - 417*q^3 + 103*q^4 - 15*q^5 + q^6, 
    6*(-292 + 394*q - 231*q^2 + 74*q^3 - 13*q^4 + q^5), 
    6*(110 - 117*q + 51*q^2 - 11*q^3 + q^4), 
    3*(154 - 149*q + 60*q^2 - 12*q^3 + q^4)}, 
   {-90 + 71*q - 20*q^2 + 2*q^3, 203 - 189*q + 71*q^2 - 13*q^3 + q^4, 
    -109 + 80*q - 21*q^2 + 2*q^3, -81 + 52*q - 12*q^2 + q^3}, 
   {1, 2*(-3 + q), 12 - 6*q + q^2, -2*(-4 + q)}, 
   {0, -2, -4*(-3 + q), 15 - 7*q + q^2}};
 
VPPF[3,2] = {(-2 + q)*(-1 + q)*q*(-13 + 14*q - 6*q^2 + q^3), 
   6*(-2 + q)^3*(-1 + q)*q, 6*(-2 + q)^2*(-1 + q)*q, 
   3*(-3 + q)*(-2 + q)*(-1 + q)*q};
 
UPPF[3,2] = {1, 0, 0, 0};


(* -----------------------------------------------
   Slab 4P x 2P x mF

   Notation:

   |   |   |   |
   5 - 6 - 7 - 8 -
   |   |   |   |
   1 - 2 - 3 - 4 -

   basis
   1 {{1},{2},{3},{4},{5},{6},{7},{8}}
   ----------------------------------------------- *)

(* End of file *)

